The Influence of Down-Sampling Strategies on SVD Word Embedding Stability

The stability of word embedding algorithms, i.e., the consistency of the word representations they reveal when trained repeatedly on the same data set, has recently raised concerns. We here compare word embedding algorithms on three corpora of different sizes, and evaluate both their stability and accuracy. We find strong evidence that down-sampling strategies (used as part of their training procedures) are particularly influential for the stability of SVDPPMI-type embeddings. This finding seems to explain diverging reports on their stability and lead us to a simple modification which provides superior stability as well as accuracy on par with skip-gram embeddings.

==> figs/Plots4Paper-2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "label2fancy = {\n",
    "    \"SVD weight\" : r\"$SVD_{wPPMI}$\",\n",
    "    \"SVD none\" : r\"$SVD_{PPMI}$, none.\",\n",
    "    \"SVD prob\" : r\"$SVD_{PPMI}$, prob.\",\n",
    "    \"SGNS\": r\"SGNS\",\n",
    "    \"GloVe\": r\"GloVe\"\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(method2values, ylabel, title, name=None, bottom=False, high=False):# create plot \n",
    "    matplotlib.rcParams.update({'font.size': 20, \"font.family\" : \"Times New Roman\" })\n",
    "    n_values = len(list(method2values.values())[0])\n",
    "    index = np.arange(0, n_values * 3, 3)\n",
    "    bar_width = 0.5\n",
    "    opacity = 0.8\n",
    "    \n",
    "    fig = matplotlib.pyplot.gcf()\n",
    "    fig.set_size_inches(14, 4.5)\n",
    "    offset = -2 * bar_width\n",
    "    \n",
    "    #patterns = ('***', \"o o o\", \". . . .\", '/ / / /', '\\\\ \\\\ \\\\ \\\\')\n",
    "    greys = [\"0\", \"0.35\", \"0.6\", \"0.85\", \"1\"]\n",
    "    colors = [\"#004480\", \"#3090ca\", \"#7bccc4\",\"#bbe9bf\",\"#f3fbea\",]\n",
    "    alpha = [1., 0.7, 0.5, 0.3, 0.1]\n",
    "    i=0\n",
    "    for method, values in method2values.items():\n",
    "        plt.bar(index+offset, values, bar_width, label=label2fancy[method],\n",
    "                #alpha=alpha[i%len(greys)],\n",
    "                edgecolor='black',\n",
    "                color=colors[i%len(greys)], \n",
    "                #fill=False, \n",
    "                #hatch=patterns[i%len(patterns)]\n",
    "        )\n",
    "        offset += bar_width\n",
    "        i+=1\n",
    "    #plt.xlabel('Corpora')\n",
    "    plt.ylabel(ylabel)\n",
    "    #plt.title(title)\n",
    "    plt.xticks(index, corpora)\n",
    "    if bottom:\n",
    "        plt.legend(loc=\"lower center\", mode=\"expand\", borderaxespad=-4, ncol=5)\n",
    "    else:  \n",
    "        if high:\n",
    "            plt.legend(bbox_to_anchor=(1.0,1), ncol=1)\n",
    "        else:\n",
    "            plt.legend(bbox_to_anchor=(1.0,0.43), ncol=2)\n",
    "    #plt.legend(loc=9, bbox_to_anchor=(0.5, -0.075), ncol=5)\n",
    "    #plt.legend(loc=9, bbox_to_anchor=(0.5, -0.075), ncol=5)\n",
    "    plt.show()\n",
    "    if not name:\n",
    "        name=ylabel\n",
    "    fig.savefig(name+\".png\", dpi=300, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ws353 = \"\"\"Method/Corpus\tCOHA\tCOHA boot\tNEWS\tNEWS boot\tWIKI\tWIKI boot\n",
    "SVD weight\t0.579\t0.553\t0.652\t0.634\t0.702\t0.689\n",
    "SVD none\t0.576\t0.554\t0.628\t0.608\t0.700\t0.684\n",
    "SVD prob\t0.562\t0.527\t0.650\t0.627\t0.703\t0.691\n",
    "SGNS\t0.535\t0.464\t0.656\t0.631\t0.702\t0.671\n",
    "GloVe\t0.390\t0.367\t0.521\t0.492\t0.652\t0.640\"\"\"\n",
    "\n",
    "corpora = ws353.split(\"\\n\")[0].split(\"\\t\")[1:]\n",
    "ws2values = {}\n",
    "for line in ws353.split(\"\\n\")[1:]:\n",
    "    method, c1, c2, c3, c4, c5, c6 = line.split(\"\\t\")\n",
    "    ws2values[method] = [float(x) for x in [c1, c2, c3, c4, c5, c6]]\n",
    "plot(ws2values, \"Correlation\", 'Word Similarity Performance', name=\"correlation\")\n",
    "#plot(ws2values, \"Correlation\", 'Word Similarity Performance', name=\"correlation\", patterned=True)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "reliability=\"\"\"Method/Corpus\tCOHA\tCOHA subs.\tNEWS\tNEWS subs.\tWIKI\tWIKI subs.\n",
    "SVD weight\t1.000\t0.329\t1.000\t0.635\t1.000\t0.651\n",
    "SVD none\t1.000\t0.310\t1.000\t0.584\t1.000\t0.635\n",
    "SVD prob\t0.324\t0.198\t0.654\t0.571\t0.714\t0.604\n",
    "SGNS\t0.288\t0.091\t0.652\t0.452\t0.488\t0.501\n",
    "GloVe\t0.808\t0.330\t0.679\t0.461\t0.666\t0.486\"\"\"\n",
    "\n",
    "corpora = reliability.split(\"\\n\")[0].split(\"\\t\")[1:]\n",
    "rel2values = {}\n",
    "for line in reliability.split(\"\\n\")[1:]:\n",
    "    method, c1, c2, c3, c4, c5, c6 = line.split(\"\\t\")\n",
    "    rel2values[method] = [float(x) for x in [c1, c2, c3, c4, c5, c6]]\n",
    "plot(rel2values, \"j@10\", \"Reliability\", name=\"reliability\", high=True) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(method2values, ylabel, title, name=None):# create plot \n",
    "    matplotlib.rcParams.update({'font.size': 20, \"font.family\" : \"Times New Roman\" })\n",
    "    n_values = len(list(method2values.values())[0])\n",
    "    index = np.arange(0, n_values * 3, 3)\n",
    "    bar_width = 0.5\n",
    "    opacity = 0.8\n",
    "    \n",
    "    fig = matplotlib.pyplot.gcf()\n",
    "    fig.set_size_inches(14, 4.5)\n",
    "    offset = -2 * bar_width\n",
    "    \n",
    "    #patterns = ('***', \"o o o\", \". . . .\", '/ / / /', '\\\\ \\\\ \\\\ \\\\')\n",
    "    greys = [\"0\", \"0.35\", \"0.6\", \"0.85\", \"1\"]\n",
    "    colors = [\"#004480\", \"#3090ca\", \"#7bccc4\",\"#bbe9bf\",\"#f3fbea\",]\n",
    "    alpha = [1., 0.7, 0.5, 0.3, 0.1]\n",
    "    i=0\n",
    "    for method, values in method2values.items():\n",
    "        means = [x[0] for x in values]\n",
    "        stds = [x[1] for x in values]\n",
    "        plt.bar(index+offset, means, bar_width, label=label2fancy[method],\n",
    "                #alpha=alpha[i%len(greys)],\n",
    "                edgecolor='black',\n",
    "                color=colors[i%len(greys)], \n",
    "                yerr = stds\n",
    "                #fill=False, \n",
    "                #hatch=patterns[i%len(patterns)]\n",
    "        )\n",
    "        offset += bar_width\n",
    "        i+=1\n",
    "    #plt.xlabel('Corpora')\n",
    "    plt.ylabel(ylabel)\n",
    "    #plt.title(title)\n",
    "    plt.xticks(index, corpora)\n",
    "    plt.legend(loc=\"upper center\",\n",
    "                mode=\"expand\", borderaxespad=-2.5, ncol=5)\n",
    "    #plt.legend(loc=9, bbox_to_anchor=(0.5, -0.075), ncol=5)\n",
    "    #plt.legend(loc=9, bbox_to_anchor=(0.5, -0.075), ncol=5)\n",
    "    plt.show()\n",
    "    if not name:\n",
    "        name=ylabel\n",
    "    fig.savefig(name+\".png\", dpi=300, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "reliability2=\"\"\"Method/Corpus\tCOHA\tCOHA random\tNEWS\tNEWS random\n",
    "SVD weight\t1.000\t0.329\t1.000\t0.635\n",
    "SVD none\t1.000\t0.310\t1.000\t0.584\n",
    "SVD prob\t0.324\t0.198\t0.654\t0.571\n",
    "SGNS\t0.288\t0.091\t0.652\t0.452\n",
    "GloVe\t0.808\t0.330\t0.679\t0.461\"\"\"\n",
    "\n",
    "corpora = reliability2.split(\"\\n\")[0].split(\"\\t\")[1:]\n",
    "rel2values = {}\n",
    "for line in reliability2.split(\"\\n\")[1:]:\n",
    "    method, c1, c2, c3, c4 = line.split(\"\\t\")\n",
    "    rel2values[method] = [float(x) for x in [c1, c2, c3, c4]]\n",
    "plot(rel2values, \"j@10\", \"Reliability\", name=\"reliability\", bottom=True) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'SVD weight': [(1.0, 0.0), (0.328571309313, 0.0007654226021337336)], 'SVD none': [(1.0, 0.0), (0.31037039383240006, 0.0022870220997497958)], 'SVD prob': [(0.3243989126155, 0.0006582086400065347), (0.1980891408105, 0.00045357848830986113)], 'SGNS': [(0.28832152692959995, 0.001953589701144227), (0.09078294058281, 0.0010651950555543598)], 'GloVe': [(0.8077910639196999, 0.0005689557210973563), (0.3301669983307, 0.0010346356145949245)]}\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "reliability=\"\"\"Method/Corpus\tCOHA\tCOHA boot\n",
    "SVD weight\t1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0\t0.327175733656 0.329374143579 0.328570754908 0.327411070685 0.329402750596 0.328608891966 0.328957329606 0.329390932346 0.328832243516 0.327989242272\n",
    "SVD none\t1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0\t0.310440210969 0.309465048443 0.30963567191 0.308716500684 0.309634963605 0.308755250172 0.310041469682 0.309059612817 0.316910621177 0.311044588865\n",
    "SVD prob\t0.324402693832 0.325236273458 0.3246266565 0.325491645299 0.323538122664 0.324248680085 0.324725966542 0.323187913707 0.324185889284 0.324345284784\t0.198589114154 0.198284895418 0.198399029181 0.198683768413 0.198174858184 0.197778893302 0.19736786676 0.19847158409 0.197494001345 0.197647397258\n",
    "SGNS\t0.288596127797 0.287854441373 0.285240411886 0.289700368767 0.288015246999 0.286420936787 0.292004707642 0.288202830925 0.2864632632 0.29071693392\t0.0901229221073 0.0924257175645 0.0930294285973 0.0903548184635 0.0903265968888 0.0902086191267 0.0902203339655 0.0898051528291 0.0914245166254 0.08991129966\n",
    "GloVe\t0.80704182778 0.807603722503 0.807990978792 0.807434961117 0.807833630095 0.807070464095 0.807695492498 0.809107428193 0.808238695455 0.807893438669\t0.330129402572 0.33070471373 0.330304870134 0.330564120561 0.33127584777 0.328655192859 0.33156559024 0.328505913011 0.330966734675 0.328997597755\"\"\"\n",
    "\n",
    "corpora = reliability.split(\"\\n\")[0].split(\"\\t\")[1:]\n",
    "rel2values = {}\n",
    "for line in reliability.split(\"\\n\")[1:]:\n",
    "    method, c1, c2 = line.split(\"\\t\")\n",
    "    foo = [[float(y) for y in x.split()] for x in [c1, c2]]\n",
    "    rel2values[method] = [(np.mean(x), np.std(x)) for x in foo]\n",
    "print(rel2values)\n",
    "plot(rel2values, \"j@10\", \"Reliability\", name=\"reliability\") "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/Plots4Paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "label2fancy = {\n",
    "    \"SVD weight\" : r\"$SVD_{wPPMI}$\",\n",
    "    \"SVD none\" : r\"$SVD_{PPMI}$, none.\",\n",
    "    \"SVD prob\" : r\"$SVD_{PPMI}$, prob.\",\n",
    "    \"SGNS\": r\"SGNS\",\n",
    "    \"GloVe\": r\"GloVe\"\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(method2values, ylabel, title, name=None, bottom=False):# create plot \n",
    "    matplotlib.rcParams.update({'font.size': 20, \"font.family\" : \"Times New Roman\" })\n",
    "    n_values = len(list(method2values.values())[0])\n",
    "    index = np.arange(0, n_values * 3, 3)\n",
    "    bar_width = 0.5\n",
    "    opacity = 0.8\n",
    "    \n",
    "    fig = matplotlib.pyplot.gcf()\n",
    "    fig.set_size_inches(14, 4.5)\n",
    "    offset = -2 * bar_width\n",
    "    \n",
    "    #patterns = ('***', \"o o o\", \". . . .\", '/ / / /', '\\\\ \\\\ \\\\ \\\\')\n",
    "    greys = [\"0\", \"0.35\", \"0.6\", \"0.85\", \"1\"]\n",
    "    colors = [\"#004480\", \"#3090ca\", \"#7bccc4\",\"#bbe9bf\",\"#f3fbea\",]\n",
    "    alpha = [1., 0.7, 0.5, 0.3, 0.1]\n",
    "    i=0\n",
    "    for method, values in method2values.items():\n",
    "        plt.bar(index+offset, values, bar_width, label=label2fancy[method],\n",
    "                #alpha=alpha[i%len(greys)],\n",
    "                edgecolor='black',\n",
    "                color=colors[i%len(greys)], \n",
    "                #fill=False, \n",
    "                #hatch=patterns[i%len(patterns)]\n",
    "        )\n",
    "        offset += bar_width\n",
    "        i+=1\n",
    "    #plt.xlabel('Corpora')\n",
    "    plt.ylabel(ylabel)\n",
    "    #plt.title(title)\n",
    "    plt.xticks(index, corpora)\n",
    "    if bottom:\n",
    "        plt.legend(loc=\"lower center\", mode=\"expand\", borderaxespad=-4, ncol=5)\n",
    "    else:         \n",
    "        plt.legend(bbox_to_anchor=(1.0,0.43), ncol=2)\n",
    "    #plt.legend(loc=9, bbox_to_anchor=(0.5, -0.075), ncol=5)\n",
    "    #plt.legend(loc=9, bbox_to_anchor=(0.5, -0.075), ncol=5)\n",
    "    plt.show()\n",
    "    if not name:\n",
    "        name=ylabel\n",
    "    fig.savefig(name+\".png\", dpi=300, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABPIAAAEgCAYAAAA+MF22AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3Xd01VW+/vFnp0J6D+lRinSliwUGVK4NcOCqMwojKCA62HAcYJzfBYer4IBiA8TexYpcAV2ioCKgDqETCIjUAEkgIQVC6v79kRwMIe3ACUnw/VrrrK85e5/P+ZwMnlk87u/exlorAAAAAAAAAI2bW0M3AAAAAAAAAKB2BHkAAAAAAABAE0CQBwAAAAAAADQBBHkAAAAAAABAE0CQBwAAAAAAADQBBHkAAAAAAABAE0CQBwAAAAAAADQBBHkAAAAAAABAE0CQBwAAAAAAADQBHg3dQGMUFhZmExMTG7oNAAAAAI1UUlLSYWtteEP3AQD4fSHIq0JiYqLWrFnT0G0AAAAAaKSMMXsaugcAwO8Pt9YCAAAAAAAATQBBHgAAAAAAANAEEOQBAAAAAAAATQBBHgAAAAAAANAEEOQBAAAAAAAATQBBHgAAAAAAANAEEOQBAAAAAAAATQBBHgAAAAAAANAEEOQBAAAAAAAATQBBHgAAAAAAANAEEOQBAAA4qUV0rIwxLnu0iI51aX+xCfEu7c8Yo+Y+zV1aLz4x3qWfGQAA4PfAo6EbAAAAaGrSDqZKV09xWb30b5+QMcZl9STp0TU/uLTe492v0NK05S6rd01kP5fVAgAA+L0gyAMAAGhgtrhQlzzzs8vqrX+wp8tqAQAAoPHg1loAAAAAAACgCSDIAwAAACpx9T6ITWEvxNgE9i0EAKCx49ZaAAAAoBJX74MoSWlfu7Ze6t59Lt0L8fHuV7isFgAAqB8EeQAAAMA5YDy8XH6oCQAA+H0hyAMAAADOAQ41AQAAZ4s98gAAAAAAAIAmgCAPAAAAAAAAaAII8gAAAADI09vT5Sf1xidyEi4AAK7EHnkAAAAAVFRQpKVpy11a85rIfi6tBwDA7x0r8gAAAAAAAIAmgCAPAAAAAAAAaAII8gAAAAAAAIAmgCAPAFBv4hPj2TQdAAAAAFyEwy4AAPVm3559Lt04nU3TAQAAAPyesSIPAM6RFtGxLl2d1iI61uU9xia4dgUdAFTH29vbpd83iYmJDf2RAAAA6h0r8gDgHEk7mCpdPcV19b52XS2H1L379OiaH1xW7/HuV7isFoDzS0FBgXKL0l1Wz98zwmW1AAAAGitW5AEAAAAAAABNAEEeAAAAAAAA0AQQ5AEAAACoF+yFCACAa7FHHgAAAIB6wV6IAAC4FivyAABwoaZwOjEAAACApokVeQAAuFBTOJ3Y1eIT47Vvzz6X1YtLiNPe3XtdVg8AAAA4XxDkAUATZTy8ZIxp6DbQBMUmxCt1r+uCN0lamrbcZbWuieznsloAAADA+YQgDwCaKFtcqEue+dmlNdc/2NOl9dA4pe7dp0fX/OCyeo93v8JltQAAAABUjz3yAAAAAAAAgCag0QR5xphYY8xrxpgDxpgCY8xuY8wzxpjgM6jVyRjzljFmX3mtdGPMd8aYv9RH7wAAAAAAAEB9axS31hpjWkpaJSlC0kJJ2yT1lPSApGuNMZdba4/UsdYISa9IOi5pkaTdkoIkdZR0vaS3XNw+AAAAAAAAUO8aRZAnaY7KQrz7rbXPO540xjwt6SFJj0saW1sRY8ylKgvxNku61lp7qNK4pyubBgAAAAAAAM6VBr+11hhzoaQBKls5N7vS8GRJxyQNN8b41qHcvyW5SxpWOcSTJGtt0dl1CwDAueU4ndiVDwAAAABNU2NYkde//PqVtba04oC1NtcYs1JlQd+lkr6progxJlbSlZLWSNpijOknqZskK2m9pOWV6wMA0NhxOjEAAAAAh8YQ5F1Uft1ezfgOlQV5bVRDkCepR4X5yyT9odL4JmPMEGvtL2fYJwAAAAAAANBgGvzWWkmB5dfsasYdzwfVUiei/HqLpHaShpTXbiXpbUmdJC02xnhV9WJjzBhjzBpjzJqMjIy69g4AAAAAAACcE40hyKuNYzMfW8s89wrXUdbaBdbaHGvtTkl3qOyW2zaShlb1YmvtS9ba7tba7uHh4a7oGwAAAAAAAHCZxhDkOVbcBVYzHlBpXnWyyq8FkpZUHLDWWkkLy39kYyAAAAAAAAA0OY0hyEspv7apZrx1+bW6PfQq18mt5lALR9DX3IneAAAAAAAAgEahMQR5y8uvA4wxp/RjjPGXdLmkfEk/1lJno6TDksKMMZFVjHcsv+4+81YBAAAAAACAhtHgQV75HnZfSUqU9NdKw49J8pX0lrX2mONJY0xbY0zbSnWKJc0r//HfFUNBY0wnSSMkFUv62MUfAQAAAAAAAKh3Hg3dQLl7Ja2S9Jwx5ipJWyX1ktRPZbfUPlpp/tbyq6n0/BOSrpL0F0mdjDHfSgpX2QEXzSQ9bK39pT4+AAAAAAAAAFCfGnxFnnRyVV53SW+oLMB7WFJLSc9J6m2tPVLHOsdVFuQ9JslHZSv8BqksJLzeWvu0y5s/B1pEx8oY47JHi+jYhv5IAAAAAAAAcFJjWZEna+0+SSPrOLfySryKY8clTSl/nBfSDqZKV09xWb30b5+QMdX+Cp0WFRuvA/v2uKweAAAAAAAATtdogjycO7a4UJc887PL6q1/sKfLagEAAAAAAKBqjeLWWgAAAAAAAAA1I8gDAAAAAAAAmgCCPAAAAAAAAKAJIMjDWXP38nLpqbrGGMUmxDf0xwIAAAAAAGhUOOwCZ62ksFCPrvnBpTUf736FS+sBAAAAAAA0dazIA85T0XEJLl0lGR2X0NAfCQAAAACA3zVW5AGNQIvoWKUdTHV53Uue+dlltdY/2NNltQAAAAAAgPMI8oBGIO1gqnT1FNcW/drF9QAAAAAAQIPi1loAAAAAAACgCSDIAwAAAAAAAJoAgjwAAAAAAACgCSDIAwAAAAAAAJoAgjw0Sp7enjLGuOwRnxjf0B8JAAAAAADgrHBqLRqlooIiLU1b7rJ610T2c1ktAAAAAACAhsCKPAB14u7l5dJVkrEJrJIEAAAAAMAZrMgDUCclhYV6dM0PLqv3ePcrXFYLAAAAAIDfA6eDPGNMa0kPSOopKViSexXTrLW25Vn2BgDAKby9vWWMcWnNhIQE7d6926U1AQAAAKA+OBXkGWN6S/paUnNJxZLSyq+nTT371gAAOFVBQYFyi9JdWtPfM8Kl9QAAAACgvji7Im+aJG9JYyW9Zq2tKsQDAAAAAAAA4GLOBnk9JH1srX2pPpoBAAAAAAAAUDVnT60tlLS3PhoBAAAAAAAAUD1ng7xVkrrURyMAAAAAAAAAqudskPcPSZcZY4bXRzMAAAAAAAAAqubsHnmDJS2T9IYxZpSkJElHq5hnrbVTz7Y5AAAAAAAAAGWcDfKmVPjnK8sfVbGSCPIAAAAAAAAAF3E2yOtXL10AAAAAAAAAqJFTQZ619rv6agQAAECSvL29ZYxxWb2EhATt3r3bZfUAAACAhuLsijwAAIB6VVBQoNyidJfV8/eMcFktAAAAoCGdUZBnjImX9BdJXSQFScqWtFbS29baPa5rDwAAAAAAAIB0BkGeMWa0pOckeUmqeN/LTZL+aYx5wFo7z0X9AQAAAAAAAJDk5sxkY8xVkl6UVCDpcUn9JbUrv/6vpBOSZpfPAwAAAAAAAOAizq7Ie0RSrqRu1tqdFZ5PkfStMeZNSUnl875xTYsAAAAAAAAAnFqRJ6mnpA8rhXgnlT//Ufk8AAAAAAAAAC7ibJDXXNLhWuZklM8DAAAAAAAA4CLOBnl7VLYfXk36Sdp7Zu0AAAAAAAAAqIqzQd4CST2MMXOMMUEVB4wxgcaYZ1V2W+2nrmoQwPnJ09tTxhiXPuIT4xv6YwEAAAAAUG+cPeximqRBksZKut0Ys0HSQUktJF0iyV/StvJ5AFCtooIiLU1b7tKa10T2c2k9AAAAAAAaE6dW5FlrcyRdJullSe6SrpB0s6Qry39+WdLl5fMAAAAAAAAAuIizK/Jkrc2WdLcx5q+S2koKlJQtKcVaW+Ti/gAAAAAAAADoDII8B2ttsaTNLuwFAAAAAAAAQDWcPewCAAAAAAAAQAOocUWeMWaZJCvpDmvt/vKf68Jaa6866+4AAAAAAAAASKr91to/qCzI86nwc13YM+wHAAAAAAAAQBVqDPKstW41/QwAAAAAAADg3CCYAwAAAAAAAJoAp4I8Y8xrxphBtcy50Rjz2tm1BQAAAAAAAKAiZ1fkjZB0SS1zLpZ0xxl1AwAAAAAAAKBK9XFrrbekknqoCwAAAAAAAPxunUmQV+2JtMYYb0l9JB06444AAAAAAAAAnKbGU2slyRjza6WnHjLGjKxiqrukcJWtyHvRBb0BAAAAAAAAKFeXFXlukkz5w1b458qPIkmbJD0p6RFnGzHGxJYfpnHAGFNgjNltjHnGGBPsbK0KNfsYY0qMMdYY879nWgcAAAAAAABoaLWuyLPWJjr+2RhTKmmWtfZfrmzCGNNS0ipJEZIWStomqaekByRda4y53Fp7xMma/pLelHRckp8r+wUAAAAAAADONWf3yOunsnDM1eaoLMS731p7k7V2orW2v6RZki6S9PgZ1HxWUqCkaa5rEwAAAAAAAGgYTgV51trvrLV7XNmAMeZCSQMk7ZY0u9LwZEnHJA03xvg6UXOwpJGS7pd0wDWdAgAAAAAAAA2n1ltrq1J+Om0PSTEqO9ziNNbat+pYrn/59StrbWmlGrnGmJUqC/oulfRNHXqLkPSypM+ste8YY0bUsQ8AAAAAAACg0XI6yDPG3Cnp35KqO4TCcShGXYO8i8qv26sZ36GyIK+N6hDkSXpJZSsNx9bx/QEAAAAAAIBGz6lba40x10p6RdJBSX9TWWi3UNKjkpaW//yRpDudKBtYfs2uZtzxfFAd+rtT0mBJ91pr05zoQcaYMcaYNcaYNRkZGc68FAAAAAAAAKh3zh528bCkI5Ius9bOKn9uvbV2urX2WkmjJQ2RtNOFPZryq61xkjGJkp6R9JG19kNn38Ra+5K1tru1tnt4eLjTTQIAAAAAAAD1ydkgr6ukz621uVXVsNa+Kmmlylbo1ZVjxV1gNeMBleZV5zVJ+ZLudeK9AQAAAAAAgCbB2SDPV2W31Tqc0G9Bm8MaSb2cqJlSfm1TzXjr8mt1e+g5dJUUISnDGGMdD0mvl48/Wv7cZ070BgAAAAAAADQKzh52cUhSxftOD+q3wyocAiW5O1Fzefl1gDHGreLJtcYYf0mXq2yl3Y+11HlLkk8Vz7eW1EfSeklJktY50RvOE97e3jLG1D6xjhISErR7926X1QMAAAAAAKiNs0HeFp0a3K2Q9CdjzJXW2hXGmI6SbimfVyfW2p3GmK9UdjLtXyU9X2H4MZWtApxnrT3meNIY07b8tdsq1Lm/qvrGmBEqC/IWW2v/Wde+cH4pKChQblG6y+r5e0a4rBYAAAAAAEBdOBvkfSHpGWNMtLX2gKR/S7pZ0rfGmExJISo7nOJ/nax7r6RVkp4zxlwlaavKbs/tp7Jbaivvube1/Oq6JVYAAAAAAABAI+bsHnnzJMVIOixJ1tpkSVepLOA7LOkrSddZa5c4U9Rau1NSd0lvqCzAe1hSS0nPSeptrT3iZJ8AAAAAAADAecWpFXnW2iJJaZWe+1HSjWfbiLV2n6SRdZxb55V41to3VBYQAgAAAAAAAE2WsyvyAAAAAAAAADQAgjwAAAAAAACgCajx1lpjTKkkewZ1rbXW2YM0AOCseHt7yxjXnYGTkJCg3bt3u6weAAAAAABno7aw7XudWZAHAOdcQUGBcovSXVbP3zPCZbUAAAAAADhbNQZ51to/nKM+AAAAAAAAANSAPfIAAAAAAACAJuCM97EzxvhKaiPJz1q7wnUtAQAAAAAAAKjM6RV5xphYY8wnkrIkrZG0vMLYFcaYZGPMH1zXIgAAAAAAAACngjxjTJSknyQNlrRI0mpJFY+I/ElShKRbXdUgAAAAAAAAAOdX5E1WWVB3tbV2iKSlFQettUWSVki63DXtAQAAAAAAAJCcD/Kul/R/1tpva5izV1L0GXcEAAAAAAAA4DTOBnmRknbUMqdIku+ZtQMAAAAAAACgKs4GeZmS4mqZ00bSoTNrBwAAAAAAAEBVnA3yVkoaZIxpUdWgMaa1pGtV4SRbAAAAAAAAAGfP2SBvhqRmkr4zxlwnyUeSjDG+5T9/LqlU0lMu7RIAAAAAAAD4nfNwZrK19idjzBhJL0paVGEop/xaLOlOa+0WF/UHAAAAAAAAQE4GeZJkrX3dGPODpHslXSopVFK2pB8lvWCtTXFtiwAAAAAAAACcDvIkyVq7Q9JDLu4FAAAAAAAAQDWc2iPPGPOrMWZ2fTUDAAAAAAAAoGrOHnYRrrLbaAEAAAAAAACcQ84GeVsktayPRgAAAAAAAABUz9kg7zlJA40xneujGQAAAAAAAABVc/awi/2Svpa00hgzT9J/JB2SZCtPtNZ+f/btAQAAAAAAAJCcD/K+VVloZySNVxUBXgXuZ9gTAAAAAAAAgEqcDfL+pZrDOwAAAAAAAAD1wKkgz1o7pZ76AAAAAAAAAFADpw67MMb8jzFmeH01AwAAAAAAAKBqzp5a+09JneqjEQAAAAAAAADVczbIS5UUUB+NAAAAAAAAAKies4ddLJA0yBjT3FqbXx8NAQAAAMD5JCkpKdHd3X2Mm5vbddba4IbuBwDQ+BhjskpLS78oKSl5qVu3brurm+dskDdZ0pWSPjPGPGyt3Xw2TQIAAADA+SwpKSnR09Pz08jIyKCgoKBcLy+vw8aYhm4LANCIWGtVWFjoefTo0T+lpaVdm5SUNKS6MM/ZIG+DJC9JXSVtMMackJQuyZ7eg23pbOMAAAAAcD5xd3cfExkZGRQZGZnZ0L0AABonY4y8vb2Lyv+/IuTgwYNjJP2jqrnO7pHnJqlI0t7yR7rjPSs9nK0LAAAAAOcdNze364KCgnIbug8AQNMQFBSU6+bmdl11406tyLPWJp51RwAAAADwO2GtDfby8jrc0H0AAJoGLy+vImttWHXjrJwDAAAAgHrEnngAgLqq7f8znN0jr3LxAEmBkrKttTlnUwsAAAAAAABA9ZxekWeMcTfGTDTG/CIpS9JuSVnGmF/Knz+rcBAAAAAAAADA6ZwK3YwxXpK+lNRXZSfV7pN0UFKUpERJj0u61hgzwFpb6NpWAQAAAAAAgN8vZ1fkjZf0B0mLJbWz1iZaa3uXH4JxkaTPJV1ZPg8AAAAAgFMsWrTIf+DAgRfExMR08vb27urn59clISGh49VXX93yscceiygpKdG8efNCjDHdhg8fHl9bvdtuuy3eGNNt7NixsY7nLrvsstbGmG6Oh5ubWzdfX98uCQkJHW+88cYL33nnnaDS0tL6/aAAUA+cvQ32NkmbJd1krT3lW89au9MYM0TSekm3S5rumhYBAAAA4PwUFtHi4iMZaY12e6LQ8Mjiw+mHNriiVnFxsYYPH54wf/78MB8fn9K+fftmx8XFFebl5bnt2rXLe8WKFYGbNm3ynTx5cnr37t2PS9LWrVub11Rz5cqVzT/44IPwiIiIoieffPKA4/nk5GRfY4weeOCBg8YYWWuVk5PjvmPHjmZLly4NWrx4cfDs2bNzlyxZ8ktwcDCJHpqE6Jjoiw8eONhovy+ioqOKD6QecNn3xbPPPhs2f/780O3btzc/duyYW0BAQElYWFhRly5djg0aNOjo7bffnl35dZ9//rn/66+/Hrp27Vq/jIwMz8LCQhMYGFjSunXr/H79+uXcddddR1q2bFlU8TU9e/a86D//+Y+fm5ubVq9endyzZ8/8ynWHDh2a+Omnn4YuWLBg+0033ZRbcWzBggUBc+bMCd+wYYNvVlaWR/PmzUtDQkKK27Vrd/zyyy/P+8c//pHu5ua6s2ad/QPQStLzlUM8B2ttqTHmC0n3nXVnAAAAAHCeO5KR5qGrpzR0G9U68vUUl4UGEydOjJo/f35Y//79j3744Ye7Q0NDSyqOp6Wlua9evdpHki6++OIT3t7edvv27TUGeffff398aWmpHn/88X2BgYGlkrRlyxbv7Oxs98TExBOzZs06UPk1e/fu9bj55psv/PHHH/1vv/32xCVLlvzqqs8I1KeDBw56LE1b3tBtVOuayH4u+b4oLi5W//79W69YsSLA39+/pF+/ftkxMTGFWVlZHrt37/b+v//7v5BffvmlWcUgLzMz0+3WW2+94Ouvvw7y8PCwPXr0yOvfv3+2r69v6eHDhz3WrVvnO23atJiZM2dGL1++fOvll19+WlhXWlqqhx9+OHbFihU76trrxIkTWzz55JMx7u7utk+fPjmtWrU6UVRUZPbs2eP9008/+X/55ZfBEyZMaNAgr1CSXy1zfCUV1TIHAAAAAPA7UVpaqldffTVCkl5//fU9lUM8SYqMjCxxrHTx8PBQq1at8rds2eKzc+dOz8oraCRpzpw5IWvXrvXr3bt37qhRo7Icz69atcpHkjp16nS8ql7i4+OLFyxY8GvLli07ffHFF8Hbtm3zatu2LXu8A43ESy+9FLJixYqAiy66KH/lypUplb8vcnNz3b799ltfx8/FxcW68cYbW65evTqgR48eee+9996vrVq1Ou07Iykpqdmjjz4affToUfeq3jc+Pr7ghx9+CFiwYEHAH//4x5za+ty+fbvXzJkzY/z8/Eq++eablMor+UpKSvTZZ58FuLtX+XZnzNlIcKOk/zbGhFc1aIwJk/TfklyylBIAAAAA0PRlZWW5Hz161EOSvLy8bF1e0759++OSlJSUdNqqvOzsbLcpU6bEenh42NmzZ++tOLZmzRpfSerWrdux6mpHR0cXd+nS5Zgkfffdd7UtVgFwDq1atcpPkm677bbDVYX+/v7+pQMHDjx5e+vcuXNDV69eHZCQkFDw9ddf76gqxJOkbt26nfjyyy9/HTBgQF5V45MnT041xmjSpEmxJSWnve1pvv/+e9+SkhL16tUrt6rbcd3d3TV06NAcV67Gk5wP8l6QFC7pZ2PMXcaYC40xzY0xFxhjRkr6qXz8BZd2CQAAAABoskJDQ0siIyOLJKl///5tZs2aFbZz507Pml7TuXPnfEnauHHjaUHexIkTozIyMjxHjx6d1qVLlxMVx9avX+8jST179qxyRZ5DcHBwsSRVtzoHQMMIDQ0tlqTt27c3q8v8N954I0yS7rvvvkMBAQG17nnp6Vn1V0/Pnj2PDx48+EhKSkrzF154IbS2OuHh4cWStHfvXu/i4uK6tOoSTgV51toPVXaIRYKklyTtkJQn6RdJr0i6QNKM8nkAAAAAAEiS3n777Z1xcXEFW7du9Rk/fnxCq1atOkdHR3e67bbb4leuXHlaWHfJJZfkS9KWLVtOGdu4caP3q6++GhkZGVk0ffr0gxXHSktLlZyc7OPm5qZLL720xiAvJyfHXfotNADQONxyyy1ZHh4e9r333gu/6aabLnjzzTeDtm/f7lXV3KKiIm3cuNFXkq699trcquY4Y8aMGane3t72iSeeiMnNza0xM+vXr9+x6Ojowh07djS/9NJLL3rmmWdC16xZ06y+Qz2n1/dZa/8h6TJJr0laJ+nX8utrki631k50aYcAAAAAgCbvmmuuObZr167NS5YsSRk3btyhrl275qWnp3u+//774VdeeWX7p556Kqzi/F69eh2XpG3btvlUfP6+++6LKyoqMtOmTdtXefXNpk2bvPPy8twTEhJO1HYa7a5du5pJUocOHU7UNK8ml156aRtjTDdjTDcPD49ucXFxHWfMmBFW1/GKc8aNGxdTuX6fPn1aG2O6/fnPf06oOH/gwIEXnGnPQGN3+eWX58+dO3dXaGho0cKFC0NGjBjR8qKLLuoUFBR0yTXXXNPyvffeC3TMTU9P9yguLjaSdMEFF5y21+WiRYv8x48fH13x8fbbbwdV996tWrUquuuuu9LS09M9p06dGllTnwEBAaWffvrpL23bts1PSkrye+ihhxJ79OjRwd/fv0uPHj0umj59enh+fr45m99FVc7oRl1r7Y/W2tHW2u7W2tbl19HW2tWubhAAAAAAcH5wd3fXddddl/f888+nJiUlpaSmpm646aabjlhrNWXKlNjS0t+yt/Dw8JIWLVoU/vrrr82Kisq2vHrvvfcCv//++8DLLrssZ+TIkVmV669atcpXqv6gC4dNmzZ5p6ameoWHhxf17t37tL2t6io5Odln/PjxB/bs2bNh8+bNm/r165czYcKEBMcKw9rGHXOio6MLk5OTT1l5+O677wYmJyf7eHh42K5dux6rOL9r1641fj6gqRs1alTW/v37N33yySc7HnjggYP9+vXLLi0t1ddffx10++23txoyZEhiaWmpKn5nVGXZsmX+s2bNiqr4+Oyzz6oN8iRp6tSpB4ODg4vnzJnTYt++fTUeEturV6/8rVu3Jn/33Xdb//nPf+6/4YYbskJCQorXrFnjN2nSpPguXbq0y8jIcOnt+7UGecYYb2PMz8aYb4wx1e5hYIzxKp/zY03zAAAAAACQyk6qnTFjRqok5eXluaenp5/yF9527drlFxYWmk2bNjXLz883EydOjPP09LRz587dW1U9x0EXFYOvqkydOrWFJN15553pjucuvvjitv/v//2/kytwbrnllgRjTLe9e/d6SFJmZqabr69vl8WLF/tJ0pYtW7xzc3Pdr7zyyrz4+Pjitm3bFj7++OMHrLX6z3/+41PbeMUaf/rTnw6npKScDPLy8/PNpEmT4oYNG5ZRXFxsHKsTHfN79OhBkIfznre3tx0yZEjOM888c2DZsmW/ZGZmrn/55Zd/bd68eemCBQtC33333aAWLVoUe3h4WEnavXv3aVnU008/fcBam2StTVqwYMH2urxvSEhI6SOPPHLg2LFjbhMnToyuy2v69OlzfOrUqWmLFi36NTU1ddOyZcu2XnDBBSdSUlKaT5gwoU416qouK/Jul9RN0lPW2ipP/pAka22hpBmSepa/BgAAAACIoAq9AAAgAElEQVSAGu3bt89TkgIDA0siIiJOOSqyY8eOxyVp7dq1zadMmRK5b98+7zFjxqR17ty5oKpadTnoYs6cOSEfffRRWHR0dOGECRNOBnkBAQElubm57pKUmprq8cUXXwQHBgaWHD582EOS5s6dGxYfH19www035EnS6tWrHe91ckXf7t27vSQpMjKyuLZxRw1PT0971113HTlw4IBXZmammyQ99thjkSEhIcXt27fP9/DwsD169Mh3zDfGqHfv3gR5+N3x8PDQqFGjskaPHp0mSd98842/p6enOnfufEySvvjiiwBXvdff/va3jISEhIIPPvggfO3atXU6dKOifv36HZ81a9ZeSfrhhx/8XdWXVLcgb4ikX621S2qbaK39UmUHYNx8to0BAAAAAJq+2bNnh3z22Wf+Vd0Cl5yc7HXPPfckStLo0aPT3NxO/Suq48CLL7/8MvD555+PioqKKpw2bdrB0wpJKikp0bZt26o96OLQoUPud999d+y4ceMuCAgIKPn0009/qbiPXlBQUHFeXp6bJM2cOTNiwIABR1u0aFF4+PBhd0l69dVXw++99940x/ykpCSf8PDwoujo6GKpbLXcgw8+GBcXF1cwePDgnNrGHTVat26d3759+8KgoKDipKSk5rt27fJ84YUXop599tm9a9eu9W3dunV+8+bNrWN+fHx8QWho6CmBJ/B74u/vXyJJ1lpJ0ogRIw5L0gsvvBBZ2wEVdeXp6ampU6fuLykp0d/+9rfYM6kREBBQL/+e1nivb7kukmoN8Sr4XtL1Z9YOAAAAAOB88tZbb4X9/PPP/lFRUYU9e/bMi42NLczLy3PbuXNns9WrVweUlJRo2LBhGVUFdN27dz8uSZ988kmoJM2dO3efv79/lZtirVu3rtnx48fdfH19Sx23zpaWliorK8s9JSWl+fr16/0KCgpM165d8959991dbdu2PWVj/ICAgJK8vDz348ePm7feeit80aJF2++///74I0eOeHz22Wf+OTk5HqNGjcp0zN+wYYPvkSNHPH18fLqUlpYaa60GDBiQ9cEHH/zq4+Njaxt31OjcufNxSWrfvv3x9evXN3/uuecirr/++sy+ffsenzRpUmzF/f42bNjg61ilCJyv5s2bFxIREVE8aNCgHHf3U7eX27t3r8fbb78dLkl9+/bNk6R77rnnyPvvvx+6evVq/wEDBrR65513drVs2fK0O0qzsrLqkoGdNHz48KPPPvts3vLlywPj4+NPWwW8fPlyn02bNjW/8847M/38/GzFsYKCAjN9+vQoSerVq1eeM+9bm7p8iDBJabXO+k2apNAzawcAAAAAcD6ZNm1a6sKFCwN/+OEH/59//tnviy++8HRzc7ORkZFFf/zjH4/cfffdGVdffXWVe9p16NChoFmzZqUnTpxwu+KKK3LuuOOOo9W9z48//ugrSceOHXObNWtWlCQ1a9as1N/fvyQ2NrZw2LBh6bfeemvWNddcU+V7BQcHl+zZs8frxRdfDG3Tpk1+79698/39/UsyMzPdFyxYEHbHHXekO1bGSWWHTowaNSrtvvvuy/D19S2Nj48vqhg61DbumHPTTTdlSVLnzp2Pv/nmm+F79uzx3rZt22ZJ2rJli8/gwYOzKs6/7777qlyRCJwvfvrpJ9/XX389IiwsrKh79+55CQkJhZK0Z88er2+//TbwxIkTblddddXRESNGZEllt9wuWrTol1tuueWCb775Jqht27adevTokduuXbsTPj4+pYcPH/ZISUlpvm7dOl9PT0/bs2fPGvfQrGjGjBn7rrrqqnZ79+71rjy2f/9+rwceeCBx4sSJ8d26dcu76KKL8ps1a2YPHTrk+d133wUcPnzYMz4+vuCJJ5444LrfTt2CvHxJfk7U9JPk9PHdxphYSf+SdK3KgsCDkj6T9Ji19rTTiKp4va+kmyTdIKmrpDhJpZJSJL0v6fnyffwAAAAAAOdI//79j/Xv37/Of3GuyN3dXfn5+evqMnfcuHFHxo0bd+RM3kcqu7V2y5YtzefOnRs5derU/VLZLXzr16/3WblyZcCbb765xzF327ZtXtnZ2e4DBgzI6dix42krdWobrzinV69exySpS5cux1988cUWkydP3h8TE1OcnJzslZOT4+4IHRzzOegC57t//OMfh1q3bn1i2bJlAVu3bvVZsWJFYEFBgQkKCiru2bNn7q233pp59913Z1a8FT8kJKT066+/3rlw4UL/N954IzQpKclv3bp1fsXFxSYgIKCkdevW+RMmTEgdPXr0kapW61WnX79+x2+44YbMRYsWhVQeu/HGG3NefPHFXUuXLg3YuHGjz+bNm31yc3M9fH19Sy688MITo0ePTn/kkUfSK97C7wp1CfL2SerhRM3ukqo8Qag6xpiWklZJipC0UNI2lR2a8YCka40xl1tra/tCvlLSO5IyJS1XWQgYImmgpJmShhhjrrLWOh0yAgAAAEB9CA2PLD7y9RSnbvc6l0LDyw5l+D0IDg4u+fnnn/0jIiIKb7nllmypLMh77733wm+44YasmJiYk7+L1atX+0rS5ZdfXmVAWdu4Y467u/vJgyxGjhyZNXDgwA0RERHFUtmqJHd3d9urV6/8ijUvu+wygrzfqajoqOJrIvs12u+LqOgol3xftGrVqmjSpEkZkyZNynD2tYMHD84dPHhwrjOv+fnnn1NqGv/88893SdpV+fng4ODSu+++O/Puu+/OrOJl9aYufwC+lXSvMaa7tXZNTRONMd0kXSbpeSf7mKOyEO9+a+3J1xpjnpb0kKTHJY2tpcYhScMkfVRx5Z0xxr/8M1wm6a+SnnKyNwAAAACoF4fTD21o6B5QJiQkpOT48eNu99xzT7pjpU9gYGDJ8ePH3R5++OFTtptas2aNT0xMTGGLFi2q3My+tnHHnJYtW55w7Jfn6empqKjfgpDK42vWrPGJjY0tCAsL46CL36kDqQf4vkCdTq19QZKV9JExpl11k4wxbSV9JKlEZcFcnRhjLpQ0QNJuSbMrDU+WdEzS8PJbZ6tlrV1vrX238u2z1tpc/Rbe/aGufQEAAAAAfj9GjhyZZa1N+vvf/35yFdDs2bNTrbVJvXv3zq84d/bs2an79+/fVF2t2sYdc1JSUpLrOj579uzUffv2ba7bpwFwvqp1RZ61NsUY8y9JUyStM8Z8LGmZpP0qC/hiJV0laagkb0n/Y62tcVliJf3Lr19Za0+5b9ham2uMWamyoO9SSd84Ubcix/3Pv5tl4QAAAAAAADi/1Oneamvtv4wxxSpbIXebpD9XmmJUFpY9aq2d5mQPF5Vft1czvkNlQV4bnXmQd2f59cszfD0AAAAAAADQoOq8SaK19gljzLsqC8UulxSlsgDvgKQfJL1urd1TQ4nqBJZfs6sZdzwfdAa1ZYwZp7KTcNdLeq2GeWMkjZGk+Pj4M3krAAAAAAAAoN44ddpJeVA3uZ56qY5xvL3TLzRmiKRnVHYQxlBrbbVHDFtrX5L0kiR1797d6fcCAAAAAAAA6lNdDruob44Vd4HVjAdUmlcnxpibJM2XlC7pD9baX8+sPQAAAAAAAKDhNYYgz3EwRptqxluXX6vbQ+80xpibVXaCbpqkvk4evgEAAAAAAAA0Oo0hyFtefh1gjDmlH2OMv8r248uX9GNdihljbpP0vsr27utrrd3hwl4BAAAAAACABtHgQZ61dqekryQlSvprpeHHJPlKestae8zxpDGmrTGmbeVaxpg7JL0taa+kPtxOCwAAAAAAgPOFU4dd1KN7Ja2S9Jwx5ipJWyX1ktRPZbfUPlpp/tbyq+MgDBlj+qnsVFo3la3yG2mMqfQyHbXWPuPy7gEAAAAAAIB61iiCPGvtTmNMd0n/knStpOslHZT0nKTHrLWZdSiToN9WGN5ZzZw9KjvFFgAAAAAAAGhSGkWQJ0nW2n2SRtZx7mlL7ay1b0h6w7VdAQAAAAAAAI1Dg++RBwAAAAAAAJyNoUOHJhpjuqWkpHg1dC/1qdGsyAMAAAAAAEDVYmNjLk5NPdBoc5yYmOji/ftTN7iq3saNG72fe+658FWrVvmnpqZ6Hzt2zM3X17c0ISHhxKWXXpo3fPjwzCuvvPK4q95v5syZYY888kjC9ddfn7V48eIaD0+dMGFCi3//+98xI0eOTH/ttdf2uaqHumi0fwAAAAAAAABQJjX1gEduUXpDt1Etf88Il2RMpaWleuSRR6KeeeaZ6NLSUrVv3/74jTfemBkSElKSm5vrlpyc7PPGG29EvPzyy5FPPPHE3kmTJmW44n1Hjx6dOXny5LilS5cGHTx40CMqKqq4uv7ee++9MEm69957XfLeziDIAwAAAAAAjU5KSopX27ZtOw0ZMuTIJ598sruh+8G58cgjj0Q9/fTT0S1atCh88803fx0wYMCxynNSU1M9pk2bFpmdne3uqvcNDAwsHTRoUOb8+fPD5s2bFzplypS0quZ9/vnn/vv37/fu0qXLse7du59w1fvXFXvkAQAAAEADCW8RfbExpltjfYS3iL7Y1Z950aJF/gMHDrwgJiamk7e3d1c/P78uCQkJHa+++uqWjz32WERJSYnmzZsXYozpNnz48Pja6t12223xxphuY8eOjXU8d9lll7Wu+Dnc3Ny6+fr6dklISOh44403XvjOO+8ElZaWuvqjAThLycnJXs8++2yUp6en/fzzz3dUFeJJUkxMTPELL7yQOnXq1EN1qfvKK68Ed+/e/SJ/f/9LmjVr1rVNmzbtJ02a1CI/P/+Uw1TvueeeDEl6++23w6qr9fLLL4dL0siRI09bjffhhx8G9OnTp3VQUNAlXl5eXePi4jqOHTs2NjMz02X5GyvyAAAAAKCBHE476HHJMz83dBvVWv9gT5f9nbG4uFjDhw9PmD9/fpiPj09p3759s+Pi4grz8vLcdu3a5b1ixYrATZs2+U6ePDm9e/fuxyVp69atzWuquXLlyuYffPBBeERERNGTTz55wPF8cnKyrzFGDzzwwEFjjKy1ysnJcd+xY0ezpUuXBi1evDh49uzZuUuWLPklODiYRA9oJObNmxdWUlJirr/++sy6rHbz9PSstea4ceNiZs+e3SIoKKh40KBBmX5+fqXLli0LnD59esw333wTuGLFiu3e3t5Wkvr06XO8Xbt2x7du3erz1Vdf+VYOEg8dOuS+dOnSID8/v5IRI0ZkVRx78MEHo5999tmooKCg4quuuupoWFhY8ebNm5vPmzcvctmyZQE//fTTNld83xDkAQAAAADq3cSJE6Pmz58f1r9//6Mffvjh7tDQ0JKK42lpae6rV6/2kaSLL774hLe3t92+fXuNQd79998fX1paqscff3xfYGBgqSRt2bLFOzs72z0xMfHErFmzDlR+zd69ez1uvvnmC3/88Uf/22+/PXHJkiU1bmoP4Nz56aef/CSpX79+ua6o9/XXX/vOnj27RYsWLQp/+umnrfHx8cWSVFRUtP+//uu/Wi1fvjxw8uTJkdOnTz+5su+OO+44PHHixPh58+aFVw7y5s2bF1pYWGhuvfXWTH9//5Oh3IIFCwKeffbZqK5du+Z99dVXv1T8fnv66afDHn744YSJEydGz5s3b//ZfiZurQUAAAAA1KvS0lK9+uqrEZL0+uuv76kc4klSZGRkyU033ZQrSR4eHmrVqlV+bm6u+86dO6tccjNnzpyQtWvX+vXu3Tt31KhRJ1fGrFq1ykeSOnXqVOVplvHx8cULFiz4tVmzZqVffPFF8LZt27xc8RkbUkpKipcxptvQoUMTU1JSvG688cYLg4ODL/b29u7asWPHdu+//35gVa+r6+2GtXn33XcDe/fu3SY8PLyzl5dX14iIiM49evS4aPr06eGOOYsWLfI3xnQbP358dFU1YmJiOsXExHSq7j3WrVvX7Oqrr24ZGBh4SfPmzbt069btok8//TTgTPtB45SRkeEpSXFxcYWVx1JSUrzGjx8fXfHxr3/9K6Kmeq+88kqYJD388MMHHSGeVLaS75lnntnn5uamd95555Q/F6NHjz7SvHnz0iVLlgQfOXLklD34HHP/+te/nnJb7fPPPx8hSa+99tpp/5Fi/Pjxh1u3bp2/YMGCkLr8DmrDijwAAAAAQL3KyspyP3r0qIckeXl52bq8pn379se3bNnik5SU1Lxly5ZFFceys7PdpkyZEuvh4WFnz569t+LYmjVrfCWpW7duVe6tJUnR0dHFXbp0ObZ69Wr/7777zq9t27aZzn+qxmf//v1evXv3bhcXF1cwZMiQzKysLPfFixeHDBs2rJWfn9/2gQMHnlzl5MzthjWZOXNm2COPPJIQFhZWdPXVV2eHhoYWZ2RkeCQnJ/u88847YRMnTjzrUz337t3r3bdv37atW7fOHzZsWMahQ4c8Fy9eHHLzzTe3fvHFF38dPXr0ySD3XPSD+mNt2R85Y07Pknfs2OE9a9asqIrPRUdHF/7P//xPtUf5btq0yUeSrr322tNW+HXu3LkgMjKyMDU11evw4cPuYWFhJZIUEhJSesMNN2R9/PHHoa+88krIhAkTMiRp6dKlvr/88kuzzp07H+vVq1d+xVrr1q3z9fLysm+++WZoVX0UFxebjIwMzyNHjrhX9R8ynEGQBwAAAACoV6GhoSWRkZFFaWlpnv37928zevTojEGDBmVXDugq6ty5c/5HH32kjRs3Nr/llltyKo5NnDgxKiMjw/Oee+451KVLl1P20Vq/fr2PJPXs2bPKFXkOwcHBxZJ09OhRl5162dB+/vln//Hjxx946qmnDjqe++STTzL/+7//u/XMmTMjHUHemdxuWJ3XX3893NPT065fvz45JiamuOLYwYMHXZI5rFmzxm/MmDFpFW9L/P7779P79+/f9uGHH04YOnRodkhISOm56gf1JyIiomjXrl3N9u3bd9pK3BtvvDHXWpskSUVFRfLy8upWW73c3Fx3SYqPj6/yuyY8PLzo4MGDXpmZmSeDPEkaO3Zsxscffxz61ltvhTmCvJdeeilckkaMGHG4cp3s7GwPa60qB42V5eTkuJ1tkMettQAAAACAevf222/vjIuLK9i6davP+PHjE1q1atU5Ojq602233Ra/cuXK0/bCu+SSS/IlacuWLaeMbdy40fvVV1+NjIyMLJo+ffrBimOlpaVKTk72cXNz06WXXlpjkJeTk+MuSaGhocU1zWtKoqOjC5988slTfidDhw7NiYqKKty4caOv47kzud2wJu7u7raqlZZRUVEu+d36+fmVTJ8+/ZT9Dvv06XN88ODBmbm5ue7vvvtu8LnsB/WnV69eeZK0bNmyKm+bdpa/v3+JJFUVDEq/3cobEhJySrh21VVXHWvTpk1+cnKyzw8//OCTlZXltnjx4mA/P7+Su+6667QVvL6+viXBwcHF1tqkmh4XXHBBtf/xoq4I8gAAAAAA9e6aa645tmvXrs1LlixJGTdu3KGuXbvmpaene77//vvhV155ZfunnnoqrOL8Xr16HZekbdu2+VR8/r777osrKioy06ZN2xcQEHDKCZCbNm3yzsvLc09ISDhR2+mQu3btaiZJHTp0OLmi79JLL21jjOlmjOnm4eHRLS4uruOMGTNO6au2OY7xcePGxVR+zz59+rQ2xnT785//nFBx/sCBAy+oqde6ateu3XEPj9MXnUVFRRXm5OScHHDmdsPa3vPmm2/OPHHihFuHDh063HXXXXFvv/120IEDB1y68q1Dhw7Hq/rfs2/fvrmStG7dupN/Rs5FP6g/Y8aMOeLu7m6//PLL4LVr1zY723odO3Y8LklfffWVf+WxzZs3e6elpXnFxMQUVlyN53DHHXdkSNKLL74Y9sorr4Tk5+e7DRo0KLPy944kXXLJJceysrI8NmzY4H22PdeGIA8AAAAAcE64u7vruuuuy3v++edTk5KSUlJTUzfcdNNNR6y1mjJlSmxp6W9/Pw4PDy9p0aJF4a+//tqsqKhsEct7770X+P333wdedtllOSNHjsyqXH/VqlW+UvUHXThs2rTJOzU11Ss8PLyod+/eJ/e6Sk5O9hk/fvyBPXv2bNi8efOmfv365UyYMCGh4orB2uYkJyf7REdHFyYnJ5+ykvDdd98NTE5O9vHw8LBdu3Y9VrFe165da+y3rgIDA6u8Zc/d3V0Vf7d1ud1QkjIzM2sN8qZMmZL2/PPP746Kiip84403Iv7yl7+0jI2NvbhXr15tvv/+e5/aXl8Xjn4qi46OLpJ+W115rvpB/enQoUPBAw88cLCoqMgMHDiw9dKlS32rmnf48OE6hbOjRo06LEkzZ86MqhjoFhcX68EHH4wtLS3V7bffXuW+iWPGjMls1qxZ6cKFC0NeeeWVCEm65557TrutVpIeeuihNEm68847E/fs2XPa6r/s7Gy3ZcuWVflZnEWQBwAAAABoEJGRkSUzZsxIlaS8vDz39PT0U4Kjdu3a5RcWFppNmzY1y8/PNxMnTozz9PS0c+fO3VtVPcdBFxWDsqpMnTq1hSTdeeedJzfJ37Jli3dubq77lVdemRcfH1/ctm3bwscff/yAtVb/+c9/fOoyxzH+pz/96XBKSsrJIC8/P99MmjQpbtiwYRnFxcXGsdrQMb9Hjx4uCfLq6kxvN6zOuHHjjmzYsGFbWlra+vnz5/9yyy23HF6zZo3/oEGD2qSmpnpIZbe7SmUBSlUc4WJN/VR24MABT0kKCAg4pc+69IPGa8aMGQcfeuihg4cOHfIaMGBA244dO7YbNmxY/P333x/9l7/8Jb5fv36tEhMTO0tSz549T1tVWtE111xzbOzYsYcOHDjg1alTpw7Dhw+PHzt2bGz79u3bf/PNN0Fdu3bNe+yxx9Kqem1YWFjJddddl5WXl+e+ffv25h06dDh+xRVXVPnv6pAhQ3L+/ve/p65bt86vXbt2Ha+77roLx44dGzts2LD4vn37tmrRosXFU6dOrXH/vLoiyAMAAAAANBhHmBQYGFgSERFxSiDjuC1u7dq1zadMmRK5b98+7zFjxqR17ty5oKpadTnoYs6cOSEfffRRWHR0dOGECRNOBnmrV692vPbkCr3du3d7SVJkZGRxXeasXr3ax9PT0951111HDhw44JWZmekmSY899lhkSEhIcfv27fM9PDxsjx498h31jDHq3bv3OQ3yzuZ2w5qEhYWV3Hrrrdnz58/fM3To0MPZ2dnuS5cu9ZPKDjyRyk7Wreo9awrytmzZ4pOVlXVafvHdd9/5S1KXLl2q/P3V1A8aLzc3Nz399NMH1q5du/nOO+9MLy4uNgsXLgyZM2dOi4ULF4ZkZGR4Dhs2LGPFihVbFyxYsLu2enPnzk2dN2/er4mJiSc+/fTT0Ndffz2itLTU/P3vf09dsWLF9mbNmlV7OvPYsWNPrtYbMWJEjSceP/nkk4cWL16c0qdPn+ykpCS/V199NWLx4sXB6enpXsOGDcuYOnXqgZpeX1ck0QAAAACAejN79uyQmJiYokGDBuW6uZ2axSQnJ3vdc889iZI0evTotMrjjgMvvvzyy8AlS5YER0VFFU6bNu2UwxwcSkpKtG3btmoPujh06JD75MmTo15++eXIgICAkk8//fSXivuuJSUl+YSHhxdFR0cXS2Wr5R588MG4uLi4gsGDB+fUZc7DDz8c3bp16/z27dsXBgUFFSclJTVv1apV4QsvvBC1ePHilPfffz+kdevW+c2bN7eOevHx8QWVT7EcOnRo4qeffhr67LPP7r7//vuPOPkrr9WoUaMOf/jhh2EzZ86MuvXWW486Pk9dbjes7OOPPw4YPHhwjqfnqYvmDh8+7ClJPj4+pZJ08cUXn/Dz8ytZunRpUGpqqofjRNm8vDzz17/+Na6m98jLy3OfOHFidKVTa30WLlwY4ufnV3L77befvM26rv1IZf/7FRYWmvbt2xd4e3tXG+Y0FjEx0cX+nhGNNseJiYl26WEiF///9u48PIoq3xv495fO2k1YspKQRFxYDBAMRCIIglEywFwF5eWKyIwyCjj3BserVwSdGeDOizgvM+IWAYXXhUF0vKC8V2QGBwQXgpAAARITHXYSCFsCCQnZ+rx/nGqodLqzkdBZvp/nqaeTqlOnTp3q6k79cpaBA8tXrlx5vKHp165dewTAEVfbZsyYUThjxoxa3fHrk5ycfMkxU25DjB07tmTs2LEljT1OY7TaNwARERERERG1fR988EHIzp07AyMiIiqGDBlSEhUVVVFSUuJ18OBB/7S0tM7V1dWYOnXqGVcBuoSEhFIAWLt2bTAALF269HhgYKDLSSz27NnjX1pa6mWz2eyOrrN2ux2FhYWW3NzcgL1793YqLy+XQYMGlaxevfpw3759K8z7Z2Zm2s6dO+djtVrj7Xa7KKWQnJxc+PHHHx+yWq2qIWkyMzNtcXFxpQAQGxtbunfv3oDXX389bNy4cedHjhxZOnfu3Cjz+H2ZmZk2R+s4M8d4dt7e3i0SXHJ0N1y2bFn3AQMG9Bs3blyhzWazb9mypfNPP/0UUFd3Q2fTpk27yc/PTyUkJBTHxMRUKKWwY8eOwAMHDlj79etXOn78+GIA8PPzU48//vjp1157LSI+Pj52zJgxRVVVVfjmm286h4WFVbobBw8AEhISStasWROSkZFhS0xMLDl16pTPhg0bgpRS8sorrxwNCgqyN7Y8AJCcnNw7Pz/fNycnZ3+fPn0qXB+99ThxIi/T02Ugz2Mgj4iIiIiIiFrMokWL8tavX9/l22+/Ddy5c2enjRs3+nh5eanw8PDKBx544NzMmTPP3HvvvS7HtOvXr1+5v7+//fLly17Dhw+/+Oijjxa5O86OHTtsAHDp0iWvJUuWRACAv7+/PTAwsDoqKqpi6tSppx966KHC0aNHuzxWdna29YknniiYNWvWGZvNZo+Jiam0WCyNSpOdnW2dMGFCIQDExcWVvv/++6FHjx71y8nJObTbH8sAACAASURBVADoLqLjx48vNKefNWtWrQBmTk6O1Waz2SdNmnTBfc1em6VLl+bFx8eXLl++PGzdunXBVVVVEh0dXT579uy8efPmFdTV3dDsd7/7Xd6XX37Z+cCBA7Zt27Z18fX1VZGRkRUvvvjiiWefffaMuaXbK6+8km+1Wu2rVq0KWbNmTUhISEjl+PHjCxcvXpzft2/ffu6OERMTU758+fKjzz33XI9Vq1aFVlZWSmxsbOmLL76YP3HixItNLQ9RW8RAHhERERERkYeEhEdU7X16SKt9LgsJj7jmrnJJSUmXkpKS6px8wh2LxYKysrI9DUmbkpJyLiUlpUndUHNycnwvXLhgSU5Ovti/f3+X4+/Vl8axPTEx8RKgx21btmxZ93nz5p3o0aNHVXZ2tu/FixctQ4YMuWRO7zzRxdmzZy0//vhjwPTp0wtCQ0MbNEZdnz59Kurq/rdz585cV+ub2t3QbPbs2Wdmz57doG64Xl5eeOmll0699NJLp5y35eXl7Xde53xemzdvPtic5XF1TKLWrtV+YRAREREREbV3Z07ls6tcK5CWlmYDgDvvvNNtwLG+NGlpaTaLxXJlIotp06YV3nfffZlhYWFVAPD999/bLBaLSkxMLDPnN2zYsBqBvE2bNnXy9vZWL7zwQq1gFxERZ60lIiIiIiKiDi09Pd3ao0ePiu7du7ttAVdfmvT0dOvNN9982TGeno+PDyIiIqocXW+dt6enp1ujoqLKnWeGnTJlyoXy8vLdMTExzTpxABG1DwzkERERERERUYeWmpqad+LEiTq7WdaXJjU1NS83Nze7odtTU1Pzjh8/fqBpJSaijoqBPCIiIiIiIiIiojaAgTwiIiIiIiIiIqI2gIE8IiIiIiIiIiKiNoCBPCIiIiIiIiIiojaAgTwiIiIiIiIiIqI2gIE8IiIiIiIiIiKiNoCBPCIiIiIiIiIiojaAgTwiIiIiIiIiIqI2gIE8IiIiIiIiIiKiNoCBPCIiIiIiIiIiojaAgTwiIiIiIiIiIqI2gIE8IiIiIiIiIiKiNoCBPCIiIiIiIiIiojaAgTwiIiIiIiIiIqI2wNvTBSAiIiIiIuqoukdGDiw4ebLVPpeFR0RUncrPz/R0Oaj1y83N9e3bt++ABx988NzatWuPeLo8RO1Vq/3CICIiIiIiau8KTp70fjH9W08Xw62FCcOb/Znx888/D1y+fHnI7t27O509e9bHx8dHBQcHV/bq1atsxIgRxb/97W9Pr1ixIujJJ5+8cerUqWdWrVp1rK78pkyZErNmzZrQmTNnFixbtuwEAAwbNqxXWlpaZ0caEUFAQIA9JCSkcsCAAaWTJ08+P2XKlCIvL3ZSI6K2hYE8IiIiIiIianFVVVX4xS9+ccNHH30UYrVa7SNHjrwQHR1dUVJS4nX48GG/b775psv+/ftt8+bNO52QkFAKAD/88ENAXXl+9913AR9//HFoWFhY5R//+Md8x/rs7GybiOA3v/nNSRGBUgoXL160/PTTT/5ffvll1w0bNnRLTU0t/uKLL/7ZrVs3e0ufOxFRc2Egj4iIiIiIiFrcnDlzIj766KOQpKSkor/+9a9HgoODq83bCwoKLGlpaVYAGDhw4GU/Pz/1448/1hnIe+qpp2LsdjsWLlx4vEuXLnYAyMrK8rtw4YKlZ8+el5csWZLvvM+xY8e8J02adNOOHTsCH3nkkZ5ffPHFoeY8TyKilsR2xERERERERNSi7HY7Vq5cGQYA77777lHnIB4AhIeHV0+YMKEYALy9vXHLLbeUFRcXWw4ePOjjKs+33noraPfu3Z2GDh1a/MQTTxQ61m/fvt0KAAMGDCh1tV9MTEzVp59+esjf39++cePGbjk5Ob7NcY6elJub6ysigydOnNhzz549/vfee+/NXbp0uS0gICB+8ODBfdatW9fZXfp9+/b5/fznP78pKChooJeX1+DPP/880Jx2xYoV3RISEvoEBgbe5u/vP6h3796xc+fO7V5WVibuytOQMhBR0zCQR0RERERERC2qsLDQUlRU5A0Avr6+qiH7xMbGlgJARkZGrVZ5Fy5c8Jo/f36Ut7e3Sk1NrTGGXnp6ug0ABg8efMld3pGRkVXx8fGXAGDbtm2dGn4mrduxY8f8Ro4c2bewsNB76tSpZ8aNG1eYlZVlmzRpUq933nmnm3P6I0eO+A0fPvzW48eP+z7wwAPnJ0+efKZr165XgqwpKSk9pk+fftPBgwf977///vOPPvroaaWUvPzyyz1GjhzZu7y8vFYwr7FlIKLGYSCPiIiIiIiIWlRwcHB1eHh4JQAkJSX1XrJkSYi7lnYOcXFxZQCwb9++WoG8OXPmRJw5c8Zn+vTpBfHx8ZfN2/bu3WsFgCFDhrhskefQrVu3KgAoKiqyNO5sWq/09PRODz/88NmMjIzc1NTUvLVr1x7ZtGlTjoioZ5999obz58/XiAHs3r270y9/+csz+/bty1m5cuXxDz/88Njw4cNLAeAf//iHLTU1tXv37t0rMjMzs1avXn1s+fLlJ7Kzs7PuvvvuC7t27eo0b9688GstAxE1Dm8gIiIiIiIianGrVq06GB0dXf7DDz9Yn3nmmRtuueWWuMjIyAFTpkyJ+e6772oF62677bYyAMjKyqqxbd++fX4rV64MDw8Pr3z55ZdPmrfZ7XZkZ2dbvby8cMcdd9QZyLt48aIFAIKDg6uu/exah06dOlW//PLLNcYFvOuuu0rHjx9/vri42LJ69eoaLeKCg4OrFi9eXGscQQBYsWJFCAA8++yzJ2NiYq7UkY+PD1599dXjXl5e+Mtf/hJ6rWUgosZhII+IiIiIiIha3OjRoy8dPnz4wBdffJGbkpJyatCgQSWnT5/2WbNmTeiIESNi//znP4eY0ycmJpYCQE5OjtW8ftasWdGVlZWyaNGi4507d64x4+z+/fv9SkpKLDfccMPl+majPXz4sD8A9OvX70qLvjvuuKO3iAwWkcHe3t6Do6Oj+y9evLhGuepL49iekpLSw/mYd911Vy8RGfzwww/fYE5/33333VhXWRuqX79+pa7Oe+TIkcUAsGfPnhp12bdv39KAgACXXZ33799vBYAxY8YUO2+Li4srDw8Pr8jLy/M9e/ZsjRaNjS0DETUOA3lERERERER0XVgsFowdO7bkjTfeyMvIyMjNy8vLnDBhwjmlFObPnx9lt1+N/4SGhlZ379694tChQ/6VlZUAgA8//LDL119/3WXYsGEXp02bVuic//bt222A+4kuHPbv3++Xl5fnGxoaWjl06NAyx/rs7GzrM888k3/06NHMAwcO7L/77rsvPv/88zeYWwzWlyY7O9saGRlZkZ2dXaMl4erVq7tkZ2dbvb291aBBgy6Z8xs0aFCd5W2o0NDQSlfrIyMjK4GrrRAdwsLCXKYHgOLiYgsAxMTEuEzjONb58+ctrtY3tAxE1DgM5BEREREREZFHhIeHVy9evDgPAEpKSiynT5+uEeS59dZbyyoqKmT//v3+ZWVlMmfOnGgfHx+1dOnSY67yc0x0YQ6UufKHP/yhOwD86le/Ou1Yl5WV5VdcXGwZMWJESUxMTFXfvn0rFi5cmK+Uwq5du6wNSePYPnny5LO5ublXAnllZWUyd+7c6KlTp56pqqoSR2tDR/rbb7+9WQJ5Z86ccTnuYH5+vg8AdO7cucZswSJuJ55FYGBgNQAcP37cZZ6OYwUFBVW7Wt/QMhBR4zCQR0RERERERB7jCBR16dKlOiwsrEaQp3///qUAsHv37oD58+eHHz9+3G/GjBkFcXFx5a7yashEF2+99VbQJ598EhIZGVnx/PPPXwnkpaWlOfa90kLvyJEjvgAQHh5e1ZA0aWlpVh8fH/X444+fy8/P93VM7LBgwYLwoKCgqtjY2DJvb291++23lznyExEMHTq0WQJ5WVlZ1sLCwlrP+du2bQsEgPj4+AYfx1H3mzZtCnTeduDAAb+CggLfHj16VISEhNS4Zs1ZBiKqjYE8IiIiIiIiajGpqalBn332WaC526xDdna2769//eueADB9+vQCL6+aj6iOCS/+9re/dXnjjTciIiIiKhYtWnSyVkYAqqurkZOT43aii1OnTllmzpwZlZKScmPnzp2r161b90/zWG4ZGRnW0NDQysjIyCpAt5Z7+umno6Ojo8vHjx9/sSFpMjIyrL169SqLjY2t6Nq1a1VGRkbA4cOHfd58882I11577dju3bttvXr1KnOMS5eRkWGNiYkpDw4OrhEMmzhxYk8RGfz6668HN6KqUVJSYpkzZ06ked3XX39tXb9+fVCnTp2qH3nkkVrdkd154oknzgLAn/70p4j8/Hxvx/qqqio8/fTTUXa7HY888siZaylDVlaW3549e/zLy8vdNw0kohq8609CRERERERE1DQffPBByM6dOwMjIiIqhgwZUhIVFVVRUlLidfDgQf+0tLTO1dXVmDp16hlXAbqEhIRSAFi7dm0wACxduvR4YGCgy0ks9uzZ419aWupls9nsjq6zdrsdhYWFltzc3IC9e/d2Ki8vl0GDBpWsXr36cN++fSvM+2dmZtrOnTvnY7Va4+12uyilkJycXPjxxx8fslqtqiFpMjMzbXFxcaUAEBsbW7p3796A119/PWzcuHHnR44cWTp37two8/h9mZmZNkfLNzNH0NPb29vlRBTuJCQklKxZsyYkIyPDlpiYWHLq1CmfDRs2BCml5JVXXjkaFBRU5wQgZqNHj7705JNPnlq2bFn3AQMG9Bs3blyhzWazb9mypfNPP/0UMGjQoJIFCxYUXEsZkpOTe+fn5/vm5OTs79OnT4VzXkRUGwN5REREREREHhIeEVG1MGF4q30uC4+IqLrWPBYtWpS3fv36Lt9++23gzp07O23cuNHHy8tLhYeHVz7wwAPnZs6ceebee+91OaZdv379yv39/e2XL1/2Gj58+MVHH320yN1xduzYYQOAS5cueS1ZsiQCAPz9/e2BgYHVUVFRFVOnTj390EMPFY4ePdrlsbKzs61PPPFEwaxZs87YbDZ7TExMpcViaVSa7Oxs64QJEwoBIC4urvT9998PPXr0qF9OTs4BQHc7HT9+fKE5/axZs2oFMHNycqw2m80+adKkC+5rtraYmJjy5cuXH33uued6rFq1KrSyslJiY2NLX3zxxfyJEydebExeALB06dK8+Pj40uXLl4etW7cuuKqqSqKjo8tnz56dN2/evAJ/f/9agcbmLgMR1dRqvjBEJArAfwEYAyAYwEkAnwFYoJRqcPNfEQkC8HsAEwBEADgH4G8Afq+UOtHc5SYiIiIiImqqU/n5mZ4uQ0tLSkq6lJSUVOfkE+5YLBaUlZXtaUjalJSUcykpKeeacpycnBzfCxcuWJKTky/279/f5fh79aVxbE9MTLwE6LHgli1b1n3evHknevToUZWdne178eJFy5AhQy6Z0ztPdHH27FnLjz/+GDB9+vSC0NDQRk8MMWjQoMubN28+WFeaPn36VCilMhqS34wZMwpnzJhR7zO5c571lQEA8vLy9jekDER0VasI5InIzQC2AwgDsB5ADoAhAH4DYIyI3KmUqvcDWUSCjXx6A9gC4CMAfQFMA/BzERmqlDrUMmdBREREREREbVFaWpoNAO688063Acf60qSlpdksFsuViSymTZtWeN9992WGhYVVAcD3339vs1gsKjExscyc37Bhw2oE8jZt2tTJ29tbvfDCC6ea49yIqH1pLZNdvAUdxHtKKTVBKTVHKZUEYAmAPgAWNjCfl6CDeEuUUvcY+UyADgiGGcchIiIiIiIiuiI9Pd3ao0ePiu7du7ttAVdfmvT0dOvNN9982TGeno+PDyIiIqocXW+dt6enp1ujoqLKnWd9nTJlyoXy8vLdMTEx19ytmYjaH48H8kTkJgDJAI4ASHXaPA/AJQC/EBFbPfnYAPzCSD/PafObRv4/M45HREREREREBABITU3NO3HiRJ3dPOtLk5qampebm5vd0O2pqal5x48fP9C0EhNRR9UautYmGa+blFI1ZtBRShWLyHfQgb47AGyuI5+hAAKMfIqd8rGLyCYAMwDcDYDda4mIiIiIiKhdaMyYd0TUtnm8RR5011kA+NHN9p+M197XKR8iIiIiIiIiIqJWR5SqNVv09S2AyNsApgOYrpRa4WL7QgAvAHhBKbWojnxegB5Lb6FS6rcutk8H8DaAt5VSM11snwHdYg/QQcHcJpwO1S0EwFlPF4JaHK9zx8Dr3DHwOrd/vMYdA69zy7hBKRVaX6LMzMwjAwcOZP0TEVGDZWZmhgwcOLCnq22toWttfcR4vdaIY535KKXehg70UQsRkXSlVIKny0Eti9e5Y+B17hh4nds/XuOOgdeZiIio/WgNXWsvGK9d3Gzv7JSupfMhIiIiIiIiIiJqdVpDIM/RhdXd2HW9jFd3Y981dz5ERERERETNxtPDGRERUdtR33dGawjkfWW8JotIjfKISCCAOwGUAdhRTz47jHR3GvuZ8/GCnvnWfDy6/th1uWPgde4YeJ07Bl7n9o/XuGPgdfYgESmsqKjw8XQ5iIiobaioqPARkUJ32z0eyFNKHQSwCUBPAP/utHkBABuAD5RSlxwrRaSviPR1yqcEwCoj/XynfFKM/P+ulDrUjMWnRjDGIaR2jte5Y+B17hh4nds/XuOOgdfZs+x2+8aioqLA+lMSEREBRUVFgXa7faO77R6ftRYARORmANsBhAFYD+AHAIkA7obuCjtMKXXOlF4BgFJKnPIJNvLpDWALgJ0AbgUwHsBpI5+DLX0+REREREREAJCRkdHTx8dnXXh4eNeuXbsW+/r6VopI/TsSEVGHoZRCRUWFT1FRUWBBQUFRZWXlg4MHDz7iKm2rCOQBgIhEA/gvAGMABAM4CeAzAAuUUued0roM5BnbggDMAzABQASAcwA2Avi9UupES54DETWOiIyC7u6+QCk137OlIaJrJSLvAXgUwI1KqSOeLQ0R1UVEjgCAUqqnZ0vSMWRkZPS0WCwzvLy8xiqlunm6PERE1PqISKHdbt9YXV39trsgHgAd9ePCBUBfAG8AOAA9s28FgHwAGwA8DsDfxT4JAN4FcAh6fMKLAPYDWAygh5vjjAKgAGytoyw9jTRH6inzO0a6UgBdPV2H17v+28M1MJVlvqevgVO56qyf1rgYZVYAjtbxfjlipPF2s29dyygj7RvG70+6OcamuuoPwK+M7Sud1t8OYLVR/nLjvXwQwP8AmA3A5uk6Zv03qB7eM/Lv6elrYirTY0aZHvN0WZrhXAYb57LDzfYppvfMjS62BwC4bHxm+8HN94G79abtPwdwCfp7Z7yxrica8L3RVpfmrvu66vl61b/xmdSqrldr/AzhwoULFy5cWtviDerwROT30K0YvaAnDXkfQAmAcOg/JlcA+DV00Aii+wK8DP1wVwXgSwCfAPAFMAzAfwL4NxF5VCn13y1U5kAAk6H/2AsAMBXAmy1xrJbW2Po39uE1IHdiADwN/f5orAV1bDtivG6GHnf0HgDLzAlExBd6giIFYKiIBCilypzySTLl49hvKvT7XqCHRfgUQDWAG6Hf9/8CYB2Afzb6jK4/1j+1pD0ACgEkiEhnpdRFp+1J0NdfjJ9XOm2/EzqA96VSqrwpXftE5DHof+IUA7hfKfVtozNpm5q17ptaiA5c/0RERGRgIK+DE5EXoB8ejwOYpJT63kWafwHwrGnV76ADSEcA/ItSKssp/UQAfwHwkYiMVkq1xEzBUwB0ArAEepKU6WiDQaQm1j/Aa0CuFUI/SM4VkRVKqbON2Vk1rHvzVgB2AKNERJRS5vEZ7gBghQ4qTwIwHDrIbHa38boFAETECiDVKHeyUmqzU3qIyDAAjToXD2H9U4tSStlFZCuABwCMhG4xaZYE/R6Jg+tgUq1AbmOIyBwAiwCcADDG+bunPfN03QMdu/6JiIjoKo/PWkueIyI9oWf4rQQwzlUQCQCUUp9Dj13o2Od3xj73u/ojUim1FsB/ALAAWCoiLfE+mw79MLsEwOcA4kQksQWO02KaUv+m/drdNRCRoSLyDxG5ICLFIvJ3EUlwk7aLiCwSkVwRuSwihUb6e92k9xKRJ0Vkl4iUiMgl4+dfm+tGRB5zjMEJYKSIKNMyv6nndh2VAvgDgM7QrTybnVKqCMBuACHQD6xmjgfVBdDvjSTzRmO28UgAWUqpU8bq/kZ5D7gKIhnH3G4ct7Vj/V/lJSLPiEiOcY+eEJElItLZVWIRGSwia0XktIiUi8hREXlLRCLcpI8QkVQROSIiFSJyRkTWichgp3RboYcfAIB3ne7pno08p9bCcZ2cr29P6FaUmwFsw9WgrVmTgkmivQYdRMqGnjysIwaRrnvdG/m3aP0b36lvikiecb9mi8hT4qbJpoj8q4h8bXxfl4nIfhGZKyJ+btI36P42vn8fNX49bLpXjzTXuRIREbUHDOR1bNMA+ABYq5Q6UFdCUzeQadAtOT9VSu2vY5cV0GO89YH+z3WzEZF46LFqNiuljkOPpwIAM5rzONdBU+rfsV97uwaJ0C0ZyqFbB22E7jr4jYiMcDp2V+jZqedAjyf4KoC1AIYC2CQiM13kvwrAUujuyisAvA0gFMBbxjaHvbjavfGo8bNj2drEc7veUqHHNpspIr1b6BhbjNd7nNbfA+BH4wFzj5vtQM0HWceM5JEiYmvWUnoG619bAv0Ph20AXoNu0fc0gC0i4m9OKLrV8XYA9wH4B4BXAORCDymQ7hxwE5EbAaQD+Dfouv4zgL9Djxu23cjP4T0A642f16PmPd0WgsOu1HX9Hdu/AhAhIrGOjUYQNQH6vHc39GCiu2x/COAp6Os0wvjc74iua90b+7Z0/ftC33c/A/ARdLfdrtD3ba1W9iLyEoCPAdxqlOtN6O7ELwH4u4j4OKVvzP29AECm8fNruHqvvnrNZ0lERNSOsGttxzbceG3Mf4cd+/yjrkRKqSqjJcQU6HFhnLt29qyjhVPXesrgCNQ4WllsBFAA4CER+Q8X49a0Vk2pf/N+7ekajAEwSyl15aFBRMZDz1z9f0Wkj1LKbmz6I4BY6GDck46uhSLyR+iH+9dF5O/KmDFTRB6GroM9AO5SSpUY638LHWSYIiIblFIfKqX2AtgrIvOgBwCf38jz8DilVKXo7lefQI/T9mBD963j/XBZKWUe820zdNfuJOiHMkcXzSG4+p74CsB/iEgXpdQFY52rFimHAOyCnmzhOxF5B/qhL0spVdHQsrcWrP8r7gRwm1LqqFG+udB18iCA56BbLkJEOkEH27yhJ/T4xpGBiDwPXYdvA0g25b0MumXhb5VSC03p3wLwNYD3ReQGpVSJUuo9o1HReACfKaXeu4ZzahWUUj+ISD6A/iISqpQ6Y2xKgh5fdRf0ZCWOddnGzyOhW2l/Zfo8rU8n6EmX7oXuSvqQi3EXO4zrXPfA9an/COjPgf6Ofxoa34G7oMfa/Vgp9bWxfiiAudDDgQxxtOw17u9PocfTfA46qNfo+1spNd8I7A0E8KrizNdERESuNffsGVzazgL9B6aCHmel2feB/gNNAXjLtG4UGjZDo8uZ1wDYoFthFcE0MyR0iwy3Mzm2xqUp9d/eroGpLD8B8HKxfauxfaTxuw/0TH3FAIJcpP+Dkf73pnVf4ur4X87p7zG2bXFa73a2wNa6GGU+Yfp9u7FuuGndETRt1tQip/RWXJ3Z1NtY9zMj7b8av48zfr/f+F2gW2VVAejilF8MdODJfMwKAN8DeB5AZ0/XL+u/wfXwnrH/71xsuwl6Eo3DpnWPGOk/dJHeG8BhY3uMsS7K+P0oAB8X+6wytv/StO4xtJNZa03n9Bfz9TbW5QP4wvR7AYB1pt+XGPv8u2ndKNQ9a6pjyXF+37ooU0+041lrm7vuW0P94+pn0ggX2xz3zbumdY6Z6me4SN/buL8PmdY16v421js+Q3p6+lpz4cKFCxcurXVh19qOzTH2iWqhfepKu00pJa4W6HFm3JkMPZ7TR0qpy6b17xqvbal7bVPqv7H7tZVr8I1y3Uphq/Eab7z2hQ5iZCqlzrtIv8UpPQAMgh4vbGut1LpFXrVT+vbCMUHKn92Nc+TM3ftBKdXVKV0p9AzLgbg6m7Jjxsatxu/fQAeNHK3AbgMQDGCXutpCzJHfMaXU3dAtLX8DHYw5BN3C7GUA+43ulG1JR6//bS7O7xB0S56eRhd5QN+fwNV715y+CrqFHXD1HnW8fqOUqnRxXFefAe1RjbHaRORW6JZVX5nSbIWeFMXLnBb1tOZ2kgsd7OkD4I2GvpfbuetV98D1qf8q6H88ONtqvDp/nwKu79cfoSfhuPEa7m8iIiJqAAbyOrZ84zWqEfucNF5jGpDWke/JOlM1jiNI9J55pdJjzGUAiBc3EyS0Qk2pf6B9XoMCN+sdA/J3cXp1dz6O9ebARxcA55WLboLGg8RZU77thlIqDcB/Qwdj/rUFDuF4mL3H9JqllDptHL8Yeiyoe5zSue1KrpT6QSn1ulLql0qpvtBjMKVBv9eXNHP5WxTrv8Xu6aZ8BrRHrq4/UDNgshVAN+jP5BAAAwDkKaVyG3GcUwDugm41/ST0UAcd/W/H61X3wPWp/7NKqWo3xwZqfj829P67lu9sIiIiqkdH/2Oso/vWeHUetLkh+7icHdRBRCzQXUMA4LvGFcttnnHQD8UAkCY1Zx9U0JMvAG2nVV5T6t+8X3u6BuFu1nc3Xi84vXZ3kRbQrSLM6Rw/BzkPwA0AIuINPftnWxlXsbHmQM9uvMgYML05OR5ak4zWF/GoPQ7jVwD6iUgYmjBjo1IqB8AvHMe5hrJ6Skeu/5a6p5vyGdDuKKWOQU/0cYuIRENfnyLosUAdHO+HJGMRNGHGVKUnVrgLeliHxwCsNj47O6TrWffG8Vq6/kOMvxecOd+r5p95vxIREXkQA3kdTc5zvAAABkBJREFU27vQD5kTzbOruSIifsaP70F3RXxARPrVscuvoAcjz4WLLlZN5AgObQWw0s1SBuBhY4Dl1q4p9Q+0z2sw3E0rg1HGq+MBKRdAKYDbRKSbi/R3G6/mWQH3QH/W3eUi/V3QA5A7zyJoN9a3aUqpg9Az894IYFYzZ/899ODuw6AnK/FC7e5TX0E/wCYDGAHgMlx34apLsfHa5rr0dfD6H+m8QkRuAhANPYaXY8ZYx709ykV6b1yd3Ge3U/rhboIZrj4DHK2N2vw97cQRGLoXur63mYcoMAKxJ3E1mGTep1GUntRgJPTM3pMBfNICwem25LrVvZFfS9a/N/TniLNRxqs5QFnX/XoLdC+Aw9dwfwPt934lIiJqPp4epI+LZxcAL0CPq3QYQIKbNGNgmgwAwH8Z+xwEEOsi/QToYEsVgCSnbaNQz0QCcDFgM4AAAIVGnpF17OsY6Hy6p+u2peq/PV0D1BzQO8Vp23i4mAgDeoY7BeANp/Q3Q7eKqABwo2n9FCP9TgBW03qrsU4BeMQpr9NoYwO2w2myBdP6IOO6nYfuRqzgZrKFJhxzo7HvPuiHr25O223G9dhnpPvSRR43AngKThMwGNsEwGvGvhs8Xces/waV6T0j/VkAN5jWewFYa2wzT0bTCcA543PlDqe8/tNVuQFsMtb/p9P6RCOf8wACTesdE38s8PT7pJnfcw+Zrr8C8BsXaT6EDvgeMtL0cNo+CnVPtuC8viv0+IwKwBeoOeFRT3SAyS6aq+5bQ/3j6mQX3wLwM60PAvBPY9tdpvXDcPVvllDTegv0LPMKwIum9U25v/+Psf5uT19nLly4cOHCpbUuHbZrBGlKqZeM/4rOA7BLRLYDSIf+4zMcusVSL2Odw3zoB8RnAGSKyN8BZEHPKDoM+mGqDMDDSqlaAxw30UPQf8D+j1Iqv450KwBMhW459k4zHbvFNLH+gfZ3Df4GPSnAWACZAG4B8CB0C6LHVc2JMOZAty5KEZHboVsdhUCPQxYIHRA87EislPpQRMYb27NExPGwMQE6iPFXpdRqp/JsBjBZRP4Hety/KgBfK6W+RhujlDovIi9BPxzVSUTm17H5M6XUXqd1m6EDzQMA7FZKFTod+5KI7MLV1h6uWqR0gQ4WLRaR7wAcgG4F5ugOehN0YPVZF/u2eh24/r8DsFdEPobuNvczAAOh76crdaGUKhGRXwH4BMA2EfkEwDHobvrJ0ON0zXTK+0kj/8Uikgz9+RgNYBJ0a9ppSo8R6JAG/Y+Np0UkCFfH73tDOU380cZsgf4sG2D63dlXAB6G/qzLVUrlXcsBlVJFIjIawAYAYwFsEJH7lVKXriXfNui61z3QYvV/EoAfgAMi8v+g/474X9DdXt8yf+8ppbaLyP8BMNtI/9/QM8mPBdAfOiC42JS+Kff3ZgDPAXjHyL8EeubuN6/hHImIiNoXT0cSubSOBXpQ8zegH+IuQrfiOAnd4uNxmP5Ta9pnCID3of8zWwb9x9YBAH8CEOXmOKPQtNZg3xnr7m/AueQaaeM9Xa8tWf/t4RqYyjIfwFDoGf0uQgcSNgG43c1+XQH8Ebq1Xjl0S7wvASS7Se8F4N+gH/hLjSUDwL/D1NrPlD4MujVFAXRLJwVgvqffJ/XUpcsWYcY2P+M9olBHi7B6lsdc5Btv2v4nN8f+36Y0ta6nUbYJ0F1Qdxt1Xgkd/MkAsBCmlh+tdWH9X8nvPeNYN0EH/3KgA/J5AF4F0NnNfrcD+BTAGejPv2MAlsJN618APYztR430Z6FbBLn7zBgDHdArMdVHT0+/b5rhfZdpnMsZAOJi+y2m8011sX0UGtEizLTdCv2Z62jN1RkdqEVec9R9a6h/6BZ5R6AD+qnGfVoO4Afolrq1zsvYb7Jx3GLj/s4C8CJMLQSd0jf2/n7GKEN5R3pPceHChQsXLg1dRCkFIiIiIiIiIiIiat042QUREREREREREVEbwEAeERERERERERFRG8BAHhERERERERERURvAQB4REREREREREVEbwEAeERERERERERFRG8BAHhERERERERERURvAQB4REREREREREVEbwEAeERERERERERFRG8BAHhERERERERERURvAQB4REREREREREVEb8P8BOkKfv5RzcgkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1008x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ws353 = \"\"\"Method/Corpus\tCOHA\tCOHA boot\tNEWS\tNEWS boot\tWIKI\tWIKI boot\n",
    "SVD weight\t0.579\t0.553\t0.652\t0.634\t0.702\t0.689\n",
    "SVD none\t0.576\t0.554\t0.628\t0.608\t0.700\t0.684\n",
    "SVD prob\t0.562\t0.527\t0.650\t0.627\t0.703\t0.691\n",
    "SGNS\t0.535\t0.464\t0.656\t0.631\t0.702\t0.671\n",
    "GloVe\t0.390\t0.367\t0.521\t0.492\t0.652\t0.640\"\"\"\n",
    "\n",
    "corpora = ws353.split(\"\\n\")[0].split(\"\\t\")[1:]\n",
    "ws2values = {}\n",
    "for line in ws353.split(\"\\n\")[1:]:\n",
    "    method, c1, c2, c3, c4, c5, c6 = line.split(\"\\t\")\n",
    "    ws2values[method] = [float(x) for x in [c1, c2, c3, c4, c5, c6]]\n",
    "plot(ws2values, \"Correlation\", 'Word Similarity Performance', name=\"correlation\")\n",
    "#plot(ws2values, \"Correlation\", 'Word Similarity Performance', name=\"correlation\", patterned=True)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA7sAAAFWCAYAAACo34qDAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3XmcFNW9///3B5gZAdkEHBgQJiKLxjUgoriwGC7XGNcYjdEoMS4xuRpjcq/G/CImX5ckRnGNuKJGJSaKXjXmuqFRwAUUMCiLKMiiLLKKyAzw+f1xqqVpumejpnum5vV8PPpRM1WnTp0+3dXdnzpLmbsLAAAAAIAkaVboAgAAAAAAEDeCXQAAAABA4hDsAgAAAAASh2AXAAAAAJA4BLsAAAAAgMQh2AUAAAAAJA7BLgAAAAAgcQh2AQAAAACJQ7ALAAAAAEicFoUuQJJ16tTJy8vLC10MAAAAAA3UtGnTVrp750KXI4kIdutReXm5pk6dWuhiAAAAAGigzGxhocuQVHRjBgAAAAAkDsEuAAAAACBxCHYBAAAAAIlDsAsAAAAASJxEBbtm9h0zu8XMXjWzdWbmZvaXOubV3czuNbOlZrbJzBaY2Rgz6xB3uQEAAAAA8UrabMy/lnSApM8lLZbUry6ZmFkvSZMl7S7pSUmzJQ2UdLGkkWY22N0/i6XEAAAAAIDYJaplV9IlkvpIaivpxzuRz+0Kge5F7n6Cu1/m7sMk3Sipr6Srd7qkAAAAAIB6k6hg190nuvs8d/e65mFme0oaIWmBpNsyNl8paYOkM82sdZ0LCgAAAACoV4kKdmMyLFo+5+5b0ze4+3pJkyS1kjQo3wUDAAAAANQMwe6O+kbLuTm2z4uWffJQFgAAAABAHRDs7qhdtFybY3tqfftsG83sPDObamZTV6xYEXvhdkaXsu4ys9geLUpaxppf2R49C11FQKPQ0M9lzmeg5hr6+cy5DKAxS9pszPlg0TLruGB3v1PSnZI0YMCAOo8drg/LPlkiHT06tvy2vDBaB455M7b8pv9sYGx5AUnW0M9lifMZqKmGfj5zLgNozGjZ3VGq5bZdju1tM9IBAAAAABoYgt0dzYmWucbk9o6Wucb0AgAAAAAKjGB3RxOj5Qgz265+zKyNpMGSNkp6Pd8FAwAAAADUTJMNds2syMz6mVmv9PXuPl/Sc5LKJf0kY7erJLWW9IC7b8hLQQEAAAAAtZaoCarM7ARJJ0T/domWh5rZuOjvle7+i+jvbpLel7RQIbBNd6GkyZJuNrPhUbpDJA1V6L58RX2UHwAAAAAQj0QFu5IOlHRWxro9o4cUAttfqBruPt/MBkj6raSRko6R9ImkmyVd5e6rYisxAAAAACB2iQp23X20pNE1TLtA224jlG37Ikmj4igXAAAAACC/muyYXQAAAABAchHsAgAAAAASh2AXAAAAAJA4BLsAAAAAgMQh2AUAAAAAJA7BLgAAAAAgcQh2AQAAAACJQ7ALAAAAAEgcgl0AAAAAQOIQ7AIAAAAAEodgFwAAAACQOAS7AAAAAIDEIdgFAAAAACQOwS4AAAAAIHEIdgEAAAAAiUOwCwAAAABIHIJdAAAAAEDiEOwCAAAAABKHYBcAAAAAkDgEuwAAAACAxCHYBQAAAAAkDsEuAAAAACBxCHYBAAAAAIlDsAsAAAAASByCXQAAAABA4hDsAgAAAAASh2AXAAAAAJA4BLsAAAAAgMQh2AUAAAAAJA7BLgAAAAAgcQh2AQAAAACJk7hg18y6m9m9ZrbUzDaZ2QIzG2NmHWqZz+Fm9mS0/5dm9rGZ/cPMRtZX2QEAAAAA8UhUsGtmvSRNkzRK0puSbpT0oaSLJU0xs441zOfHkl6VNDxa3ijpFUlHSXrWzK6Iv/QAAAAAgLi0KHQBYna7pN0lXeTut6RWmtkNki6RdLWkC6rKwMyKJF0r6UtJ/d19Ttq2ayS9I+kKM7ve3TfF/xQAAAAAADsrMS27ZranpBGSFki6LWPzlZI2SDrTzFpXk9VuktpJmpse6EqSu78vaa6klpJ2jaHYAAAAAIB6kJhgV9KwaPmcu29N3+Du6yVNktRK0qBq8lkuaYWkPmbWO32DmfWR1FvSdHf/LJZSAwAAAABil6Rgt2+0nJtj+7xo2aeqTNzdJf1EoW6mmdn9ZnatmT2gMB54lqRTYigvGqHy8nKZWWyP8vLyQj8lAAAAIJGSNGa3XbRcm2N7an376jJy97+Z2VJJj0j6QdqmZZLuU5j0KiszO0/SeZLUo0eP6g6FRmbhwoVaX7k8tvzaFO0eW14AAAAAtklSy251LFp6tQnNzpD0gsJMzHsrdH/eW9KLkm6VND7Xvu5+p7sPcPcBnTt33ulCAwAAAABqL0nBbqrltl2O7W0z0mUVjcu9V6G78pnuPtvdN7r7bElnKnRlPsXMhux8kQEAAAAA9SFJwW5q5uRcY3JTk03lGtObMkJSkaRXskx0tVXSv6J/+9elkAAAAACA+pekYHditBxhZts9LzNrI2mwpI2SXq8mn5JomasPcmp9RV0KCQAAAACof4kJdt19vqTnJJUrzKac7ipJrSU94O4bUivNrJ+Z9ctI+2q0/I6Z7Z++wcwOlPQdhXG/L8VXegAAAABAnJI0G7MkXShpsqSbzWy4pPclHSJpqEL35Ssy0r8fLVOTV8nd3zSz+ySNkvSWmU2QtFAhiD5BUrGkMe4+qx6fBwAAAABgJyQq2HX3+WY2QNJvJY2UdIykTyTdLOkqd19Vw6zOURibe7ak/5DURtI6Sa9Jusvdc87GDAAAAAAovEQFu5Lk7osUWmVrktZyrHdJ46IHAAAAAKCRScyYXQAAAAAAUgh2AQAAAACJQ7ALAAAAAEgcgl0AAAAAQOIQ7AIAAAAAEodgFwAAAACQOAS7AAAAAIDEIdgFAAAAACQOwS4AAAAAIHEIdgEAAAAAiUOwCwAAAABIHIJdAAAAZNW8uFhmFuuje88ehX5aAJqIFoUuAAAAABqmLRUVumLqa7HmefWAw2PNDwByoWUXAAAAAJA4BLsAAAAAgMQh2AUAAAAAJA7BLgAAAAAgcQh2AQAAAACJQ7ALAAAAAEgcgl0AAAAAQOIQ7AIAmpzy8nKZWayP8vLyQj8tAACQpkWhCwAAQL4tXLhQ6yuXx5pnm6LdY80PAADsHFp2AQAAAACJQ7ALAACARivuYQkMSQCSg27MAAAAaLTiHpbAkAQgOWjZBQDErnlxcawtLd179ij0UwIAAI0MLbsAgNhtqajQFVNfiy2/PwweKjOLLT8AyJcuZd217JMlseZZ2rWbPl26ONY8gSQi2AUANHiVmyr1/LKJseX3zdKhseUFAFVZ9skS6ejR8eb5Qrz5AUlFN2YAAAAAQOIQ7AIAAAAAEodgFwCABqhLWfdYJ/nqUta90E8JQEysRbyTAJbt0bPQTwmoF4zZBQCgAYp7nB9j/IDk8M0VOnDMm7HlN/1nA2PLC2hIEteya2bdzexeM1tqZpvMbIGZjTGzDnXIaz8ze8DMFkV5LTezV8zsB/VRdgAAAABAPPLesmtmR0kaJqmPpPaSXNJaSXMlveTur+xE3r0kTZa0u6QnJc2WNFDSxZJGmtlgd/+shnmdLeluSV9IelrSgqi8+0o6RtIDdS0nAAAAAKB+5S3YNbODJd0raR9JuW6W+GszmyXph+4+tQ6HuV0h0L3I3W9JO/YNki6RdLWkC2pQ1kEKge6/JY10908zthfVoWwAAAAAgDzJS7BrZv0kTZTUStKrkp6VNE+hRdcktZXUW6HF9HBJL5nZQHefXYtj7ClphEIL7G0Zm6+UdJ6kM83sUnffUE12f5DUXNIZmYGuJLl7ZU3LBQAAAADIv3y17F4lqVjS8e7+VBXprjOz4yX9TdJoSafV4hjDouVz7r41fYO7rzezSQrB8CBJL+bKxMy6SzpC0lRJs8xsqKT+Ct2tp0uamJk/AAAAAKBhyVewO0TSo9UEupIkd3/SzP4uaXgtj9E3Ws7NsX2eQrDbR1UEu5IOTkv/kkLZ071rZie5+we1LB8AAADQ4DQvDrcyiku3Hnto8cKPY8sPqKt8BbttJS2qRfqF0T610S5ars2xPbW+fTX57B4tvytppaSTFILjzgrdoc+U9IyZ7efuFZk7m9l5Cl2m1aNHjxoXHgAAACiELRUVumLqa7Hld/WAw2PLC9gZ+br10EJt62ZcJQuXlYZLivtyUOpylVeTrnna8kfuPsHd17n7fElnKXRv7iPp5Gw7u/ud7j7A3Qd07tw5jnIDAAAAAGopX8HuXyUdbGbjzaxnrkTRtvEKY2QfruUxUi237XJsb5uRLpfV0XKTpH+kb3B3V7ilkRRuaQQAAAAAaIDy1Y35WoXW2u9KOsXM5iqMrU0PUPtED1O4V+51tTzGnGjZJ8f23tEy15jezHzW55iIKhUMt6xF2QAAAAAAeZSXYNfdvzSzYZIuVbjPbV9tm1Aq3ceS7pB0Q7bxsNWYGC1HmFmz9EDVzNpIGixpo6TXq8lnpsJY3U5mVuruyzK27xstF9SyfAAAFIy1iHcCGknq2r2Hli5aGGueAADEJV8tu4qC12slXWtmvRSC3fRJpeZE42Lrmv98M3tOYcbln0i6JW3zVZJaSxqbfo/d6P6/Sr+fr7tvNrOxkq6Q9AczG5UKnM1sP0lnS9os6e91LSsAAPnmmyt04Jg3Y81z+s8Y0QMAaLjyFuymi4LaOge2VbhQoQv0zWY2XNL7kg6RNFSh+/IVGenfj5aZl7qvUeh2/QNJ+5nZywqzMZ8saRdJl3LrIQAAAABouPI1QVVeREH0AEnjFILcSyX1knSzpEPd/bMa5vOFQrB7laRWCi3FxykE0se4+w2xFx4AgEYmdW/OuB7de3LLPgBAfArSslsdMztM0l7u/kBt93X3RZJG1TBtzsFLUcA7OnoAAIAM3JsTANCQNdSW3XMl3VfoQgAAAAAAGqeGGuwCAAAAAFBneenGbGZ71nKXNvVSEAAAAABAk5CvMbsfSPI8HQsAAAAA0MTlK9h1SWskzaxh+n6Sdq+/4gAAAAAAkixfwe6HkuTuQ2uS2MzuU7jHLQAAAAAAtZavCarekfQ1M9s1T8cDAAAAADRh+Qp2Z0THOqCG6S16AAAAAABQa/kKdsdJOlHSRzVJ7O5nuzu3RQIAAAAA1Elexuy6+xJJS/JxLAAAAAAAaD0FAAAAACROQYNdM2ttZl3MrKiQ5QAAAAAAJEveg10zKzWza83sA0nrFLo3bzCz18zsuHyXBwAAAACQPHkNds3sBEmzJY2SNEHSKZKOkfQTSZ9LmmBmv81nmQAAAAAAyZOXCaokycxOk/SApL9JOt/dP89IcpeZnSNprJlNdPeJZlYiSe6+KV/lBAAAAFB3RSVFMov3LqJ79NxDHy/4ONY8kXx5CXbNrKekuyT93d2/nyudu99jZmdI+qmkiQrB8SJJv8hHOQEAAADsnMpNlXp+2cRY8/xm6dBY80PTkK+W3d8rdFO+QJLMbKIkz5F2T0l9o7+fl3S7md3k7ovqvZQAAAAAgESo9zG7ZtZO0vGSxrr7umj1B5J6SBoiqZ+kVgoB7hBJFZKeiNL9RdIXks6t73ICAACg/qW6uMb1AIBc8tGye5SkYklPpq2bIOlshbG7d6VWmtnZku6U9JQkufuXZvaapBGSfpOHsgIAAKAexd3Fle6tTUNJSUmsFzd69uypBQsWxJYfGqZ8BLt7RMsP09b9RtLT6YGuJLn7ODM7VtJVkp6NVs+RdGi9lxIAAABAg7Rp0yatr1weW35tinaPLS80XPm49VDraLkhbd3+kublSP+RpH3T/v9SoZszAAAAAAA1ko9gd1m07Jq2bo2kwTnSD5a0Nu3/zpJW1kO5AAAAAAAJlY9g921Jpu27Io+XdKiZ3Wtmvc2sOFreI+mQaHvKIEnv5qGcAAAAAICEqPdg193flbRQYUKqlMslPR2tmy1pY7QcJem5aLvMbD+FLs3P1Hc5AQBAspSXl8c66295eXmhnxIAoBbydZ/dP0i61cxGuvs/3X2TpOPMbKikb2pbV+UX3P3FtP3+KGmFpHF5KicAAEiIhQsXMqENADRh+Qp271JoxX3IzA5x9w8kyd0nSso697yZXaNwy6Ez3X1DtjQAACA5UvdfBQAgDnkJdt19s5mdKOk1SW+Y2fnu/vdsac2so6QbJJ0p6Vp3fygfZQQAAIXF/VcBAHHKV8uu3H2pmQ2Q9KCkR83sPUmPKNxHd63CbM1DJJ2kMJb4x+4+Nl/lAwAAAAAkR96CXUly91WSvmVmwySdK+kSSbulNkuaJelWSTe7e3yDbAAAAAAATUpeg90Ud39J0kuSZGZtJLWStNLdtxSiPAAAAACAZClIsJvO3ddLWl/ocgAAAAAAkqPeg10zu1ehi/Kv3H1Z9H9NbZK0WNIEd3+vXgoIAAAAAEicfLTsnq0Q7P5e0rLo/9oabWbHufuz1SU0s+6SfitppKSOkj6R9ISkq9x9dR2OLTM7UuEWSc0kXe3uv65LPgAAAACA/MhHsPu1aLkk4/+a2EVSX0m3KQSwVQa7ZtZL0mRJu0t6UtJsSQMlXSxppJkNdvfPanH81Jji+yV9IWnX2uwLAAAAACiMeg923X1hVf/XwBwzGyzpJzVIe7tCoHuRu9+SWmlmNyjM/Hy1pAtqefybJLWTdG20PwAAAACggWtW6ALU0F9UTbBrZntKGiFpgUJLcLorJW2QdKaZta7pQc3seEmjJF0kaWktygsAAAAAKKBGEey6+7vufn81yYZFy+fcfWvG/uslTVK4xdGgmhzTzHaXdJekJ9z9L7UsMgAAAACggBpFsFtDfaPl3Bzb50XLPjXM706F+qltt2cAAAAAQIElKdhtFy3X5tieWt++uozM7IeSjpd0obsvq00hzOw8M5tqZlNXrFhRm10BAAAAADFJUrBbHYuWXmUis3JJYyT9zd0fre1B3P1Odx/g7gM6d+5c60ICAAAAAHZekoLdVMttuxzb22aky+VeSRslXRhHoQAAAAAA+ZekYHdOtMw1Jrd3tMw1pjflGwq3L1phZp56SLov2n5FtO6JnSsuAAAAAKC+1Pt9dvNoYrQcYWbN0mdkNrM2kgYrtNi+Xk0+DyjM2pypt6QjJU2XNE3SOztdYgAAAABAvUhMsOvu883sOYV77f5E0i1pm6+S1FrSWHffkFppZv2ifWen5XNRtvzN7GyFYPcZd/917E8AAAAAABCbxAS7kQslTZZ0s5kNl/S+pEMkDVXovnxFRvr3o6UJAAAAAJAYSRqzK3efL2mApHEKQe6lknpJulnSoe7+WeFKBwAAAADIl6S17MrdF0kaVcO0NW7RdfdxCkE0AAAAAKCBS1TLLgAAAAAAEsEuAAAAACCBCHYBAAAAAIlDsAsAAAAASByCXQAAAABA4hDsAgAAAAASh2AXAAAAAJA4BLtAgnQp6y4zi/XRpax7oZ9W3pWXl8dah+Xl5YV+SgAAAE1Oi0IXAEhpXlwsM4s1z2499tDihR/HmmdDtuyTJdLRo+PN84V482sMFi5cqPWVy2PLr03R7rHlBQAAgJoh2EWDsaWiQldMfS3WPK8ecHis+QEAAABoHOjGDAAAAABIHIJdAAAAAEDiEOwCqJK1KI51sqayPXoW+ikBAACgCWDMLoAq+eYKHTjmzdjym/6zgbHlBQAAAORCyy4AAAAAIHEIdgEAAAAAiUOwCwAAAABIHMbsItGKSopkZoUuBgAAAIA8I9hFolVuqtTzyybGlt83S4fGlhcAAACA+kM3ZgAAAABA4hDsAgAAAAASh2AXAAAAAJA4BLsAAAAAgMQh2AUAAAAAJA7BLgAAAAAgcQh2AQAAAACJQ7ALAAAAAEgcgl0AAAAAQOIQ7AIAAAAAEodgFwAAAACQOAS7AAAAAIDESVywa2bdzexeM1tqZpvMbIGZjTGzDjXcv7WZfd/MHjaz2Wa2wczWm9lUM7vUzIrr+zkAAAAAAHZOi0IXIE5m1kvSZEm7S3pS0mxJAyVdLGmkmQ1298+qyeYISX+RtErSRElPSNpN0rclXS/pJDMb7u5f1s+zAAAAAADsrEQFu5JuVwh0L3L3W1IrzewGSZdIulrSBdXk8amkMyT9zd0r0vJoI+llSYdJ+omkP8VacgAAAABAbBLTjdnM9pQ0QtICSbdlbL5S0gZJZ5pZ66rycffp7v5QeqAbrV+vbQHukDjKDAAAAACoH4kJdiUNi5bPufvW9A1RoDpJUitJg3biGJXRcvNO5AEAAAAAqGdJCnb7Rsu5ObbPi5Z9duIYP4yW/9yJPAAAAAAA9SxJwW67aLk2x/bU+vZ1ydzMfipppKTpku6tIt150czNU1esWFGXQwEAAAAAdlKSgt3qWLT0Wu9odpKkMQqTV53s7pW50rr7ne4+wN0HdO7cuW4lBRKseXGxzCy2R/eePQr9lAAAANAAJWk25lTLbbsc29tmpKsRMztB0nhJyyUNdfcP61Y8AJK0paJCV0x9Lbb8rh5weGx5AQAAIDmS1LI7J1rmGpPbO1rmGtO7AzM7RdLfJC2TdJS7z6lmFwAAAABAA5CkYHditBxhZts9r+geuYMlbZT0ek0yM7PTJT0iaalCoDuvml0AAAAAAA1EYoJdd58v6TlJ5ZJ+krH5KkmtJT3g7htSK82sn5n1y8zLzM6S9KCkjyUdSddlAAAAAGhckjRmV5IulDRZ0s1mNlzS+5IOkTRUofvyFRnp34+WqcmrZGZDFWZbbqbQWjzKzDJ20xp3HxN76QEAAAAAsUhUsOvu881sgKTfKtwm6BhJn0i6WdJV7r6qBtn01LYW7x/mSLNQYXZmAAAAAEADlKhgV5LcfZGkUTVMu0OTrbuPkzQu3lIBAAAAAPIpMWN2AQAAAABIIdgFAAAAACQOwS4AAAAAIHEIdgEAAAAAiUOwCwAAAABIHIJdAAAAAEDiEOwCAAAAABKHYBcAAAAAkDgEuwAAAACAxCHYBQAAAAAkDsEuAAAAACBxCHYBAAAAAIlDsAsAAAAASByCXQAAAABA4hDsAgAAAAASh2AXAAAAAJA4BLsAAAAAgMRpUegCAMDOKCopkpkVuhgAAABoYAh2ATRqlZsq9fyyibHm+c3SobHmBwAAgPyjGzMAAAAAIHEIdgEAAAAAiUOwCwAAAABIHIJdAAAAAEDiEOwCAAAAABKHYBcAAAAAkDgEuwAAAACAxCHYBQAAAAAkDsEuAAAAACBxCHYBAAAAAIlDsAsAAAAASByCXQAAAABA4hDsAgAAAAASJ3HBrpl1N7N7zWypmW0yswVmNsbMOtQyn92i/RZE+SyN8u1eX2UHAAAAAMSjRaELECcz6yVpsqTdJT0pabakgZIuljTSzAa7+2c1yKdjlE8fSS9JGi+pn6RRkr5lZoe6+4f18ywAAAAAADsraS27tysEuhe5+wnufpm7D5N0o6S+kq6uYT7XKAS6N7r78CifExSC5t2j4wAAAAAAGqjEBLtmtqekEZIWSLotY/OVkjZIOtPMWleTT2tJZ0bpr8zYfGuU/39ExwMAAAAANECJCXYlDYuWz7n71vQN7r5e0iRJrSQNqiafQyW1lDQp2i89n62Snov+HbrTJQYAAAAA1IskBbt9o+XcHNvnRcs+ecoHAAAAAFAg5u6FLkMszOxOSedKOtfd786y/WpJv5L0K3e/top8fqUwtvdqd/91lu3nSrpT0p3ufn6W7edJOi/6t6+kOXV4OqhaJ0krC10I1Dte56aB17lp4HVOPl7jpoHXuX70dPfOhS5EEiVqNuZqWLTc2ei+ynzc/U6FYBj1xMymuvuAQpcD9YvXuWngdW4aeJ2Tj9e4aeB1RmOTpG7Ma6Nluxzb22akq+98AAAAAAAFkqRgN9VdONdY2t7RMtdY3LjzAQAAAAAUSJKC3YnRcoSZbfe8zKyNpMGSNkp6vZp8Xo/SDY72S8+nmcLtjdKPh/yjm3jTwOvcNPA6Nw28zsnHa9w08DqjUUlMsOvu8xVuC1Qu6ScZm6+S1FrSA+6+IbXSzPqZWb+MfD6X9GCUfnRGPj+N8v8/d/8wxuKjFqJx0Ug4Xuemgde5aeB1Tj5e46aB1xmNTWJmY5YkM+slabKk3SU9Kel9SYco3BN3rqTD3P2ztPQuSe5uGfl0jPLpI+klSW9K2lvS8ZKWR/nMr+/nAwAAAACom8S07Epfte4OkDROIci9VFIvSTdLOjQ90K0mn88kHRrtt1eUzyGS7pPUn0AXSC4zKzczN7NxhS4LgJ1nZqOjc3pIocsCoGpm9nKqMQqIQ6KCXUly90XuPsrdu7p7sbv3dPeL3X1VlrSW2aqbtm1VtF/PKJ+u7v5Dd19c/8+i8Yq6ht9iZv82s7VmVmFmS83sGTM7x8x2ybLPADO7z8w+NLONZrbOzN41sz+aWbccxxkS/Xh5uYqypIKWBdWU+a4o3Rdm1r62z7mQ6lLf0X7UObKKXhc3s4VVvH8WRGla5Ni3qseQKO0t0f8X5DjGc1W938zsh9H2ezLWH2xmD0Xl3xS9t+eb2VNm9t9m1rou9VJfqG8Ugpn1j17PrPOYmNnpae+hr2XZ3tLMvow+w0tyfT9U971hZt8ysw3R99Dx0boafY80FnHXdbSO+gZqqCndZxf1zMx+I+lKhYsor0u6X9LnkkolDZF0t6QfK7S+y8xM0nWS/lvSZknPS/qbpGJJh0n6haQLzewsd/97PZW5jaTTFO6b3FLSGZJurY9jxa229R3tQ52jpnpI+pnC+6W2rqpi24Jo+aLCPAjDJd2RnsDMihUmFXRJh5pZS3ffmJHPsLR8UvudoXAemMIQlAmStkj6msJ5cKykxyV9UOtnVP+ob+TTO5JWSxpgZm3dfV3G9mEK7weL/r4nY/tgSSWSnnf3TeGrpXbM7GxJd0laL+k4d3+t1pk0DrHWdV0L0YTqG9ieu/PgsdMPSb9S+LD+WNIhOdIcK2li2v+/ifb5SNLXs6Q/WWFm7M2ShmZsGxLt+3IVZSqP0iyoIs35UZobJG2SNKPQdVlf9U2d17huU89hXKHLUqDn75JWSfpM4X7inbKkWRCla5FlX6/hcdorBEYrFM01+hUuAAAgAElEQVQfkbbtyCivR6PlN7PsvyTa1iX6v1VU3s2Shuc45mGS2he6jqnvvNfx6KjsQwpdlob0ULgQ4ZK+nWXbhwoXMFZKeijL9muiff8n+j/r90MV6y+L1i9SxndRTb5HGtsjzrpOen1Lermmn2s8eNTkkbhuzMg/MytX+DFRKekYd38jWzp3f1rSyLR9/r9on+PcfVaW9I9JukRSc0l/toxbSsXkXElbJd0o6WlJ+5vZIfVwnNjUpb7T9ktEnVtwlplNNrMVURevRWb2f2Z2akbaqrp0jYu2l+fY3s/MnjCzVVHXr9fMbESWdMVmdpGZvW1mq6PuZgvM7EkzO7o2z62B+ELS7yS1Veg9EDt3XyPpbUmdJO2fsTnViniVwntlWPpGC7Pol0ma5e6fRqv3jcr7b3d/UVm4++TouA1Nk69vMys1s+vNbE50rq2J/h5nZnumpTs7OmfPzpFPdUMtzjKzd6JunMvN7F4z65Il3Z5mdqeZfRClXWVhqMcdFiaxTILU65b5epcrtM6/KOkVhUk+M+3Q0l8T0Wf3TZKulfSewoSfO3wXJVDe6zrKv17q28z2N7NHou+5TdH38NtmNsbMitLS5fyOTetyPTrHMUrM7P+Z2UfRMeab2ZVRT5TMtEdYGDqxOEr7qZm9bmb18nmKxoVgF3EYJalI0mPu/u+qEvq2LjijFLrRT3D3d6vY5W5JSyX1lXRUDGX9ipkdJKm/pBfdfZHCxGaSdF6cx6kHdanv1H5JqfOro327KLRG3SDpBUndJJ0SR1kVfoBMkdRR0liF7t79JT2bGVBHZblJ4XV5QGFyu39J2k9pFxwamdskzZd0vpn1qadjvBQth2esHy5pbvSj7J0c26Xtf/ylJiAss8Y5TrTJ1reZtZI0SWEyyIWS/qzQlfNdhbsg7LMz+ae5RKEL9wxJYyTNUfhcnGxmndPK01XSW9G2WQrn84MKPWLOlNQ1pvIUWlXvh9T2iZK6mtlXr4GZtVXopp66gFIjUZDysKSLFO54cUT0PdAU5LWuo33rpb7NbH9Jbyicm68rfP8+qtBr5EKFLtdxeFTSDyU9pTDUyRUu9D9mtq3fvJmNVGgNPlzhM+pPkp5Q6Dl2YUxlQSPGmF3E4fBoWZurjql9Xqgqkbtvjq7Sn64wbmViRpLyXFcFFbrtVeX8aHlftHxW0jJJp5rZJb7juJqGoi71nb5fEur8fIVulfu6+xfpG8ysUw3zqM6Rkq5391+m5X2rQgB8h5k96+7rzKydwhjkaQpdyrdklKdRtgK5e6WZXaYQ5F8n6aSa7lvF++NLd08fk/qiwvjxYQo/mFKBz0Bte49MlHSJmbVz97XRumwtHR8qBCgHS5pkZncp/MCb5e4VNS17oTTx+h6ucOeEMe5+ScZzK1Z8P57/U+EcfSct/xu1baz0OdHq70jaTdLP3P2mjPK0Vmj9bvTc/X0zWyppXzPr7O4rok3DFOZ/eEvSurR170V/H6XQ+2eiu9e0LnaV9IykoxWCl1N9x3HhiZXnupbqt77PkrSLpBPc/cn0DWbWQaGnShz2VuhyvTrK+wqFz6djFeb6eDBKd65C490Qd5+RUZ64fg+gESPYRRxSV7lrM1N1ap+aXGVMpSnLsq2n6tDtL/rB8j2FMWcTpK+CvIck/Vwh0Lsjdw4FVZf6Tt8vKXVeqTAGcTvuvrK2ZcthraTfZuQ9NSrvWZJOVJicJzWxyCZl+RHsNbzlWUPk7n83symSTjSzw73mE5rken+s1fYTML0mqULSkWbWwt03SzpCYcK0VEvIRIWJ046S9L/RFf2jFF77V9LK6mb2HYXXZIi2TXpWaWbvKIyZ+3MDvohFfYf5ArYTBc5xXax4MD3QjYxWaME93cwuzOgNk608G2IqS0MxUdL3FbrPPhqtGyrp1ej9McvMlisEYKnXuC7davtHyzmSTorybmryVddSfuo72/mxOsb8f5een7t/aWaXK9TjD7Ut2K2qPHH9HkAjRjdmxCHVncTraZ+q0r7i0S2kMh8K3VBzOU1hvNl4d/8ybX2qdaMhd2WuS33Xdr+GXucPKUyqMcvMrjWzkVELa5zedvf1Wda/HC0PkqTox/xTCpPxTDez35jZ0KjFLAkujZZ/Su86VpVc7w93b5+R7guFbnBttG3W8NTMpC9H/7+qMAlS6kffgQpdy99Ka3lM5fexuw9V6PZ6scKPoQ8VWi6vk/SuZbm1RwPTFOv7FYWeGpeZ2T8tjH/vb2bNa/L8a+GVzBXRc5qu0FK1d7T6fxVa224zs8fM7Dwz+3pNX49GZruxpGa2t8KF0fQePS9LGmLb5nBIvTeq7CWUYY7CRGt9Jd2S0LqsTr7qWqrf+v6rwsWvJ8zsATP7gZn1ijH/lB3OV237fDoobd1D0fINC2PqTzWz7vVQHjRSBLuIw9JoWZsPl0+iZY8apE3l+0mVqWonFViNS18ZjYGdJukgMxuQuVMDUZf6lpJV55codD3coDDL5LOSVlqYEGqveIqrZTnWpyboSQ+uT1WY3KdltHxJ0mdm9qCZlcZUnoJw9ymS/q4QwHy3Hg6R+gE4PG05y92XR8dfrzBWbXhGupwtHe7+vrvf7O4/cPd+CkHMFIX3/o0xlz9WTbG+owtGgxQufPVXGP8+VdKnZnaVpU14s5NqdE67+0KF+n9coRvoWEn/lrTQzC6KqSwNRbb3g7StpV8KAVgHhc/oTgpzESxx9zm1OM6nCkND5km6QNK9Vj8TIDZk+aprqR7r293fVOgR8pJCl//7JX1gZrPN7HtxHCOyw/kaDRP6TOHCeWrd4wpdm99RaPEdL2mRmU01s2/GWB40Uk3tgwb1I9XVLnPihZrsU+VMtdGV/SHRv5NqV6ycee6v8ENGkqbYtpu5u5m5tnX/aaitu3Wp7/T9Gn2du/sWd7/J3Q9QuK/wyQpdo4+T9E8zSx/j58o9ZKOqMca5gtTUzK1ftXK5+0Z3H+3ufRR+4J+hUN9nKAQujd1lCt3Gr7UsM2HupNQPvWFm1l7hin3mOPGJkr5uZrurDt363H22wsRCUsZsqA1Uk6tvd1/s7udI2l1hpueLFH7U/iZ6pKSGCuxwTkfPpyq1Oaffd/dTFVq1Byi8Js0k3WRm5+yYRePk7h8rTIy2l5ntofB6rVEIHFJS749h0cNUh5mBPUyOdKTCeNSzJT1kZk1mOF0+6zo6Xr3Vt7tPcfdjFQLzwQqzyZdKeti2vwNBzvNV1c/xscP5Gv0+6aht45tT5XnG3YdF5RmucJHt65KetrQJv9A0EewiDvcp/DA7uboPlbQgZJxCN5gTzezrVezyQ4Vxo3OUvUtLXaQCqpcVZvzM9tgo6XtmtmtMx4xTXepbSmidu/tyd3/c3b+r8EO+l8KP5ZTVkvbI3C/60jywiqy/YWZtsqwfEi0zx/6lyrPI3R+S9B8KV9UPt0Y6SVWKu8+XdLtCN/X/ijn7NxS6jB6mMHN1M23f0iGFH4AmaYRCi8KXCpMh1UaqS3qD7z7ZlOvbg1nufoukVKvMCWlJUmP4djinta1rdi47zC4fDX84UOE5vp+lPJvdfZq7/15hzoHM8iRBKpg6WqGOXvG0yZCiixefaFsAlr5PrXi4ddVRCl3HT5P0t3q4oNOQ5a2uo/zqtb7dfZOHW4z9RuEClRRmaU6J9XxV+Dxqodzfvxvc/SV3/7nC/YmLFSamQ1PmDeBmvzwa/0PSrxRa0D6SNCBHmpGSXkr7/7fRPvMl7ZMl/QkKs/ptljQsY9sQZblxekaacmXcKF2hm+nqKM+yKvZ9MNr33ELXbVz1nZQ6V5iZdbgky1hfpPAF6JL2Tlv/bLRuREb6K6P1Lqk8y3NwSX/M2GeAwoWGNZLaRus6K8zwmlnONgo/WioltUlb30NSP0mtCv0+ylG/LmlxlvW7Ra/jKkkro3QtsuzrdThm6jWaqXBBpkPG9tYKkxTNjNI9nyWPryn82GqXZZspdI11Sc8Uuo6p7x3S75t+DqatHxDl8Ubauq5Rmeeln0NRfb2tLJ9RCpNQefScDsrYdmO07d60dQMllWYpz3eitH9NW1cUnc+9Cv1e2on34Klp7weXdHGWNA8rXCT5MErTLWP7kBx1n2t9e4Xx4y7pH5J2SdtWrozvkaQ84qjrQte3QsCZ7bz/RZTP77M834cz0u6ncEHMJY3O2PZytH6u0j6bFMbVT4m2/SBt/XBJLbOUJ3W7oh+nrWsXna9dC/1e4JG/R5PpPoL65e7XRN1jrpT0lplNVhhz9blCV5QjJfWO1qWMVvhR9XNJM8zs/xTuaVik0OpwiKLWPnfPbHmoq1MVPvSfcvelVaS7W6EL6nmS7orp2LGpY31LyajzlgqTdSwwszcU7su5i0Ir0N6S/tfd01torldoZX3SzP6qEDwcpvBj/WVta6nN9C9JPzKzQxS6c3eNnkszSef7tllmu0l63czeV/ixvUhhPNGxCt0jb/btJ7p6QOGK9VBtmxSowXP3VWZ2jaQ/VJfWct8KR5KecPfpGeteVLg4s5/CxGDbzejp7hvM7C2F1y2VPlM7hQDrj2Y2SWGM5XqFbrHDJO0pabm2TQDVoDWx+j5a0g3R59jsaL/uCi1EWyX9Ma1sn1iYEf1MhQnhnlE4345ROGcPUm7PKtwm6VGFC1GHR48FCt2UU06X9BMze0XSBwoXHXpJ+rbCrOtj0tJ2U2gRXqgQNDRGLykEBful/Z9pokLL9tckzXH3JTtzQHdfE42nfEah5e0ZMzvOkzfbdaa817UUe31fKmmEhVsUfqjwu+PrUb6rJd2ZlvZJhQtT34smjXpD4YLv8dG2quYleF9hEsq/K1w0Pl7hPHxG28/E/CeFWyK+rHAuVygMjRqmcF6OT0t7okLvuPsVunajKSh0tM0jWQ+FYOMWhR8+6xQ+dD5R+JFxjqSSLPsMVPjg+Ugh0Po82v96Sd1zHGeI6tbKOClad1wNnsucKO1B1aVtTPXd2OtcITD/7+g5fqzQ/XCFwlXrCyQVZ9nnOIXA/0uFcYDjFW6hNE65W3bHRfX7pMIX+BfRc/mPjLzbK4wpfElhRtlN0WvwssIPlswW6Jej/IcU+v2To36ztjRG20qi94yripbGah5nZ8n3oLTt1+c49v9LS3NwjrKdoND9922FyU0qFcZhTpN0taTOha5f6jvrsfZWuO/vVIVzeZPCj9a/Szosx7H/qHD7tQqFgPRyhe6N2Vq1RqfOOYUfuNMVPvdWKPzw7ZqR/hBJf5Y0Q+Hi2MboGPcp3Ns7PW25EtAKGT1Xj+rEsmzfK+39cFuW7UNy1H3W9WnbW0l6PkrzmsKFi0TUaX3VdaHrW2F4w30KY4HXKkwUOUfSzZJ6Zkm/h8IMzqlz6S2F+4inyjo6I/3L0foShc+hjxQ+Ez5UuMBfkpH+u5IeUQiqP1f4LfRvZfkMis5/lzSu0O8DHvl7WPTiAwAAAACQGExQBQAAAABIHIJdAAAAAEDiEOwCAAAAABKHYBcAAAAAkDgEuwAAAACAxCHYBQAAAAAkDsEuAAAAACBxCHYBAAAAAIlDsAsAAAAASByCXQAAAABA4hDsAgAAAAASh2AXAAAAAJA4BLsAAAAAgMQh2AUAAAAAJA7BLgAAAAAgcQh2AQAAAACJQ7ALAAAAAEgcgl0AAAAAQOK0qC7BtGnTyps3b35es2bN/tPdO+SjUAAAAAAAZGNmq7du3frsli1b7uzfv/+CnOncPWcm06ZNKy8qKnq8tLS0ffv27dcXFxdXmll9lBcAAAAAgCq5uyoqKorWrFnTZtmyZWsqKytPyhXwVtmNuXnz5ueVlpa2Ly0tXVVSUkKgCwAAAAAoGDNTSUlJZWlp6arS0tL2zZs3Py9X2iqD3WbNmv1n+/bt18dfRAAAAAAA6q59+/brmzVr9p+5tlcZ7Lp7h+Li4sr4iwUAAAAAQN0VFxdXVjWvVLWzMdN1GQAAAADQ0FQXq3LrIQAAAABA4hDsAgAAAAASh2AXAAAAAJA4BLsAAAAAgMQh2AUAAGiA5syZU2xm/U8++eTyQpcFQLKcfPLJ5WbWf86cOcWFLkt9arEzO3favcsBn61YtlN51KeOnUs3r1z+6Yw483z66afbjB07ttPbb7+968qVK4uKioq8Y8eOlb179954xBFHrP/1r3+9/O67797tggsu+NoZZ5yx4sEHH/y4qvxOP/30Ho888kjn888/f9kdd9yxWJIOO+yw3lOmTGmbSmNmatmy5dZOnTpV7rfffl+cdtppq04//fQ1zZpxraI+de5SdsDKZZ802Pd3p9Kum1d8upT3N5ChS1nZAcs+abjnbmnXrps/Xcq5C0hSWbeyAz5Z2nDP165lXTcvXbLz5+vmzZt10003dRo/fnzHuXPnttywYUOztm3bbunUqVPlQQcdtOG4445b8/3vf39t5n5PPfVUm/vuu6/j22+/veuKFSuKKioqrF27dlt69+69cejQoevOOeecz3r16rXdbUIHDhzY96233tq1WbNmmjJlynsDBw7cmJnvySefXP744493nDBhwtwTTjhhffq2CRMmtL399ts7z5gxo/Xq1atbtGzZcutuu+22ee+99/5i8ODBn//qV79a3hjO8+7dux2wZMnSBvve6tatbPPixUti+y6YOXNmyc0339x58uTJbZYsWVKyYcOGZq1bt97as2fPLwcNGvT5mWeeueqII474Iq7jXX/99Z1++ctf9jzmmGNWP/PMMx9WlfZ//ud/uvzhD3/oNmrUqOX33nvvorjKUBPm7jk3zpgxY8EBBxywMufOZv119Oh6KFZMXhgtd58WR1abN2/WmWee2XP8+PGdWrVqtfWoo45au8cee1R8/vnnzT766KOSadOmtWnfvv3mZcuWzZw2bdouAwYM+Hr//v0/nzp16pxceU6aNKnlkUceuU+nTp0q586d++927dptlaT27dsfuG7duuYXX3zxJ2Ymd9e6deuaz5s3b5c33nijTUVFhQ0aNGj9P/7xjw86dOiwNY7nhx2ZWf8Dx7xZ6GLkNP1nA3l/A1mYWf8rpr5W6GLkdPWAwzl3USNz5swp7tev334nnXTSZ4899tiCQpenPphZ/+eXTSx0MXL6ZunQnT5fN2/erGHDhvV+9dVX27Zp02bL0KFD13br1q1i9erVLRYsWFAyffr01vvss88X06ZN++q8XLVqVbNTTz31ay+88EL7Fi1a+MEHH/x5v379NrZu3XrrypUrW7zzzjut58yZ07KoqMgnTpz4/uDBg78KaFPBriQdfvjh61599dV5mWXKFexedtllXX7/+993a968uR955JHr9tprry8rKytt4cKFJdOnT2+9evXqFhUVFdOKiop2pkrywsz6r69cXuhi5NSmaPdYvgu2bt2qX/7yl13HjBlTtnXrVu2zzz5fHHjggRt22223LevXr2/23nvvtZo+fXrryspKu+aaaz6+/PLLV0jb3gOzZ89+t2/fvhW1Pe7atWublZWVHRC9P2Z27dp1c67y9ezZc9/FixeXvPXWW7MGDBjw5c4+50wzZszodMABB5Rn29Zgr3Y0NJdddlnX8ePHdxo2bNiaRx99dEHHjh23pG9ftmxZ8ylTprSSpAMOOODLkpISnzt3bsuq8rzooot6bN26VVdfffWi1I+JWbNmlaxdu7Z5eXn5lzfeeOPSzH0+/vjjFqeccsqer7/+epvvf//75f/4xz+qvJIC1ATvb6Bx4twFGr4777xzt1dffbVt3759N06aNGlO5nm6fv36Zi+//HLr1P+bN2/Wscce22vKlCltDz744M8ffvjhD/faa6/KzHynTZu2yxVXXFG2Zs2a5tmO26NHj02vvfZa2wkTJrQ98cQT11VXzrlz5xZff/313XbdddctL7744pzMFuEtW7boiSeeaNu8edbDoUB++ctfdr3hhhvKunTpUnH//fd/OGLEiA2ZaZYsWdLi2muvLV27dm1sL167du22HnfccavGjx/faezYsR1Hjx69LFu6p556qs3ixYtLDjrooA31EehWp+H3QWgAtm7dqnvuuWd3SbrvvvsWZn5ISVJpaemW1JWxFi1aaK+99tq4fv365vPnz8966ev222/f7e2339710EMPXf+jH/1odWr95MmTW0nSfvvtl7WbQY8ePTZPmDDhw1122WXrs88+22H27NmJ7meP+sf7u36lj7mbM2dO8bHHHrtnhw4dDigpKfnGvvvuu/cjjzzSLtt+d999d4cBAwb0bdOmzYG77LLLN/r06bPP5Zdf3mXjxo073D29rsd46aWXWo8cOXLPTp06HVBUVPSNLl267H/66af3XLBgQcO/ZA/O3XqWfl698847uxx99NG92rVrd2DLli0P6t+/f9/HH3+8ba70M2fOLPnWt76152677XZAs2bN+j/99NNt0tPW5vxOqUkZ0DBNnjx5V0k6/fTTV2Y7T9u0abP129/+9letq3/+8587TpkypW3Pnj03vfDCC/OyBbqS1L9//y//+c9/fjhixIjPs22/8sorl5iZLr/88u5btuxw2B3861//ar1lyxYdcsgh67N1fW7evLlOPvnkdY2hC3NT8d577xXfdNNNXYuKivypp56aly3QlaRu3bptvvXWW5f87ne/+7Qm+db0M+rHP/7xCkl68MEHO+XK66677uosSaNGjVqRue3RRx9te+SRR/Zu3779gcXFxd/YY4899r3gggu6r1q1KrY3Ge/WGli9enXzNWvWtJCk4uLi3P2+0+yzzz5fSNK0adN2uIK+du3aZqNHj+7eokULv+2227YbNzV16tTWktS/f/+sb1ZJKisr23zQQQdtkKRXXnll15o/E2BHvL/zY/HixcWHHnro3osWLSo+6aSTVn3rW99aNW/evJZnnHHGXk899dR2P4R/+tOfdjv33HP3nD9//i7HHXfcqrPOOmu5u9t1113X7aijjuqzadOmrD+Ia3OMm266qeOIESP6vfLKK+0OPfTQdeecc87y/fbbb8Nf//rXTgMHDtx73rx5jT5YSTrO3fz4+OOPS4466qh+q1evbnHGGWesOOaYY1bPmjWr9SmnnNL7rrvu6pCZfsGCBSWHH3743osWLSo+8cQTV5122mkr2rdv/1WkUZfzu7ZlQMPSsWPHzZI0d+7cXWqSfty4cZ0k6b/+678+bdu2bbVDAnJ1KR44cOAXxx9//Gdz5sxpeeutt3asLp/OnTtvlsL7bfPmrD1S0cCMHTu205YtW2zkyJGra9JqWpPu57X5jDryyCO/2Hvvvb/48MMPd3nuuedaZ+b16aefNn/++efb77rrrlvOPvvs1enbfvazn5Wdeuqpvd99991Ww4cPXzNq1KjlPXr02DR27NjSQYMG9Vu9enUscSrBbg107NhxS2lpaaUkDRs2rM+NN97YKddV8ZT9999/oyTNnDlzhx8Ul112WdcVK1YUnXvuucsOOuig7d6Y06dPbyWFD6iq8u/QocNmScrVdQWoKd7f+fHmm2+2GTVq1PIZM2bMvueeexY9/vjjCx5++OEPtm7dquuvv740le6FF15ofdttt3Xp0qVLxYwZM2Y99NBDH48dO3bxe++9N2vo0KFr33rrrV2vvPLK0p05xsyZM0t+8Ytf9CwrK9v03nvv/fupp5766I477lj8/PPPz58wYcLczz77rOjCCy/cIx/1grrj3M2PqVOn7vq9731v5bRp0+bcdtttSx577LEFzz333Gwz80svvbRnZgvE22+/vesPfvCDFTNnzpx9zz33LHr44Yc/Pvzww7+Q6n5+17YMaFi++93vrm7RooU//PDDnU844YSv3X///e3nzp2b9YJiZWWlZs6c2VqSRo4cuT5bmtr44x//uKSkpMSvueaabuvXr6/yfTJ06NANZWVlFfPmzWs5aNCgvmPGjOk4derUXQh8G6433nhjV0kaOnToTr9XpLp9Rp111lkrJWns2LGdM/MbO3Zsx4qKCjvxxBNXtWnT5qsLNxMmTGh70003df3GN77x+QcffPDvxx57bMHYsWMXT5o0ad6f/vSnhfPmzWt52WWXlcXxnPhwrKEHH3xw/h577LHp/fffb/Xzn/+851577bV/WVnZfqeffnqPSZMm7fCj4cADD9woSbNmzdpu28yZM0vuueee0tLS0srrrrvuk/RtW7du1XvvvdeqWbNmGjRoUJU/KNatW9dc2na1ENgZvL/rX1lZWcXvf//77erk5JNPXte1a9eK1A8bSbr77rs7SdKll176SY8ePb56/kVFRRrz/7d3p0FNXW8DwJ+bBSEhAQIJhCVILQJSQXaXKkUrM4pbdaq20sEF3KpFqXvtaP9MqxYrRa2AtYv7OK0iMyiOCy51aS0REURQK7IECRDCEhKyvx98rwUSCJuy9PnN8MV7vPcSnif3nHPP8v33ZRQKBY4dO2bwQOnKNZKSkngajYb49ttvy9zc3FoNj5sxY0bjxIkT665evWrdW72q6PXB3H39LC0ttTt37mw1T3nChAnymTNn1jY2NlKPHz/e6s2qra2tJiEhwWBeM0D387ur94D6l3HjximSk5OLbW1t1enp6ZyFCxcO8/DwGGltbT1q8uTJw06cOPFqqklVVRVNo9EQAABubm4GiwZlZGSw4uLiHFv+HD161Lq9a7/99tvqJUuWiKuqqujx8fFGO0pJbDZbd+bMmaeenp4KoVBouXbt2qFBQUHeLBbLLygoyGPnzp3cjobaozevurqaDgDg4uJiECtFRUVmbWPlf//7H6+j83XnOyomJkZiYWGhO3/+vI1EImnV0UmW/fTTT1sNYd63bx8PAODnn382WGsiLi6uxt3dXZGWlsbpzGdgClZkOmny5MlNxcXF+efPny9atWpVpb+/v6yqqop+8uRJ7vjx40d89913rcaqh4SEyAEACgsLGS3/ffXq1S5qtZrYsWNHWduhKXl5ecgt7dMAABF5SURBVENkMhnV1dW12dRKlsXFxeYAAN7e3t2e6D169OjhBEEEEAQRQKPRAlxcXN5JSEiw6+zxlmVWrVrl1Pb8EyZMcCcIIuCjjz5ybVl++vTpbt29Z/R6DIT47ko8morpvohXLy8vOY1muCYgn89XNTQ0vDqQl5fHADDeo+/j46O0t7dXiUQis5qaGoM3Z529Bjkk9dq1awaVpri4OEeJRELXarWQn5/fqSF3qO9g7r7+3PX29pYb+71DQ0MbAQBycnJafZaenp5yCwsLo8PKu5vfXb0H1P9ER0dLy8vL806fPv0kNjb2RVhYWL1Op4PLly9bL1iw4O3Zs2cP1el0oNN1PGo5KyuLlZiYyG/5c/bs2XYbuwAA8fHxL2xsbDQHDhxwKCsr63Bx2pCQEMWjR48Krl+//mjr1q3lERERUg6Ho8nOzrbcvHmzwM/Pz6u6unrQjNwY6MhddQjCsA/iyZMnQ9rGSmpqaocdHt35juJwOLqIiAhpc3Mz5dChQ68aqJcuXWI+ffrU3MfHpykkJKTVHPCcnBymmZmZ/vDhw7bG6iEajYaorq6mt208dwc2druASqXClClTZPv27RMJhcIikUiUO2vWLIler4ft27c7t/yC4nK5WgcHB9WzZ8/M1eqXL05OnDhhdePGDauxY8c2LFq0SNr2/Ldv32YCtL8ACCkvL2+ISCQy43K56jFjxhgsINBZBQUFjLi4uIqSkpLc/Pz8vLCwsIaNGze6km8DTB0nyzg6OqoKCgpavSU4fvy4VUFBAYNGo+n9/f2bWpb39/fvtT2+UO/p7/Hd2Xg0FdN9Fa9WVlZGVwehUqmtKjeNjY1UAACBQGB0QRIul6sGAKitrTV4AHT2GuQ8z9TUVPu2D8LExER+Tk4OEwCgoaEBnxEDAObu681dMufacnR0VAP8+zabxOPxjJYH6H5+d/UeUP80ZMgQ/ezZsxu+//77iqysrKe1tbX3f/zxx2cWFha6tLQ02+PHj1s7ODhoaDSaHgDA2GKBe/bsqdDr9UK9Xi9MS0t73Jnrcjgc3fr16yuampoonR0aOmHCBHl8fLw4IyPjmUgkysvKynrk5ubWXFRUZLFx48ZeGV6Keo78vikrKzOIlWnTpjWSsaJSqTq1xVF3v6OWL19eDQBw5MiRV52UBw8e5AIALFy40GAb2/r6eppKpSKM1UESExP5ZMdpb9RDsCLTA/b29tqEhAQRAIBMJqNWVVW1+sN7eXkpVCoVkZeXZ65QKIhNmza50Ol0fXJycqmx85FvW1o+sI2Jj493AABYvHjxq83DfH19Pb/88stXvTVz5851JQgioLS0lAbwcr82JpPpd+7cOUuAl9tINDY2UsePHy8TCAQaT09P1ddff12h1+vh77//Zpg63vIc8+fPrykqKnpVAVEoFMTmzZtdIiMjqzUaDUG+SSDLBwUFYWN3AOhP8d2VeDQV0/09XlkslhbA+IML4N8hSxwOx/TSmiauIZFIcsgHobGfiIgIoyt8ov4Nc7d3c5fMubYqKiroAABsNrtVLhp7w0Lqbn539R7QwECj0SA6OloaExMjBgC4cuUKi06ng4+PTxMAQGZmZq+ttr1u3bpqV1dX5alTp7j37t3r8qidsLAweWJiYikAwM2bN1mmyqM3IyQkRAYAkJWV1Sux0t3vqEmTJjUNHz5cUVBQwLh58yZDKpVSzp07Z2NpaaldsmRJbdvzMJlMrY2NjaajOoherxe2nWrVHdjY7SEyGKysrLQ8Hq/VH/6dd96RAwDcu3fPYvv27fZlZWVDli5dKvbx8VEaO1dnFgA5cOAA57fffrNzdHRUbdy48VWFgs1ma8neGJFIRMvMzLSxsrLS1tTU0AAAkpOT7QQCgZKsvJL7LrZcWv758+dmAAD29vYaU8fJc9DpdP2SJUskFRUVZuQCGV999ZU9h8PRjBgxQvH/G6EryPIEQcCYMWOwsTtA9Jf47mw8dlRmoMQr+blevHjRoDKRn58/RCwWmzk5Oans7Oy6XbklGy3GroEGB8zd3svdhw8fMozNX79+/ToLAMDPz6/T1+lufvfmPaD+h2xgkENSyTdh+/fvtze1qFRn0el0iI+PL9dqtbBu3Trn7pwDO1X6n6VLl0qoVKr+woULNt3pxGirJ3WQqKioagCAlJQUu0OHDnEUCgVlxowZtcZWFB81alSTVCql5ebmDunpPZuCjV0TfvjhB87Zs2dZxuZQFBQUmK1YsWIoAEBMTIy47b5j5EIgFy5csNq3bx+fz+erduzY8cLgRPByo+7CwsJ2FwCprKykLlu2zHnVqlVubDZbe+bMmact5+9YW1trZDIZBQBg9+7dvPDw8DoHBwcVOab+p59+4q5cufLVZs9CoZDB5XLVjo6OGoCXPeFr1qxxcXFxUc6cObPB1HHyHO7u7ooRI0aorK2tNUKh0KK4uJi+f/9+flJSUum9e/eY7u7uCnLuklAoZAgEAqWxPeZQ3xgo8d3ZeDQV070Rr3PmzBlKEETA3r17TW7j0B3R0dE1AAC7d+/mV1RUvJpbpdFoYM2aNc46nQ4WLFhgsFddV6xdu7aKRqPpN23a5PLgwQODB01zczNx4cIFg61jHj58OCQnJ8e8va2P0JuDufvmclcmk1HbDv28ceMGIz09nWNpaaldsGCBwdDv9nQ3v7tyD5in/U9qaionLS2NbWyv29LSUtrRo0e5AAChoaEyAIAVK1ZIxowZ0/j8+XPz8PDwt9tbZV0qlXY4/7atTz75pC4gIEB29epVq+zsbIPv+KtXrzL27t1rK5PJDGJHqVQSO3fu5AP8+zYR9T1vb29lbGzsC7VaTUyfPt390qVLBtv/AACQL79M6UkdZOnSpbXm5ua69PR0zqFDh3gAACtWrDAYwgwAsHbtWjEAwOLFi4eWlJQYxHd9fT0lKyvL6O/SVV1Kkv+iI0eO2N29e5fF5/NVwcHBMmdnZ5VMJqP8888/5nfu3GFrtVqIjIysNlZRCAwMlAMAnD592hYAIDk5uazlstst5eTkmMvlcgqTydSRQ8F0Oh1IpVJqUVGRxf379y2VSiXh7+8vO378eLGnp2erVdfYbLZWJpNR5XI5ceTIEW5GRsbjzz77TCCRSGhnz55lNTQ00KKjo18NI8jNzWVKJBI6g8Hw0+l0hF6vh/DwcOmpU6eeMRgMvanj5Dl8fHzkAC/3brx//77F3r17eVOnTq0NDQ2Vb9682bnlHK/c3Fwm2WOE+oeBEt+djUdTMd0b8Uo2Lsg5Vb1t8uTJTcuXL69MSUlxGDlypPfUqVOlTCZTl5WVxX7y5ImFv7+/7KuvvhKbPlP7/Pz8mpOSkp7HxsYO9ff3954wYULDsGHDmtVqNVFeXm6WnZ3NsrGxURcXFz9s+f/Cw8OHV1RUmBUWFuZ5eHgYrPyI3hzM3TeXu4GBgbKTJ0/aCYVCZkhIiKyyspJ+7tw5jl6vJ/bs2VPC4XBM7oNK6m5+d+UeME/7n7/++ov5yy+/8Ozs7NSBgYEyV1dXFQBASUmJ2bVr16yam5spkyZNqiP3IaXRaJCRkfF07ty5bleuXLH29PQcGRQU1Ojl5dXMYDB0NTU1tKKiIoucnBwmnU7XBwcHdzjFoKWEhISySZMmeZWWlhp0dJaXl5vFxsYO3bRpkyAgIEDm4eGhMDc311dWVtKvX7/OrqmpoQsEAuU333xjdLVx1DcSEhJe6PV6IikpiR8eHu7p7e0tHzVqVBOHw9HU1dXRysrKzG7fvs0GAAgODu5wi6Ke1EHs7Oy0U6ZMkaalpdk+fvzYwtvbW05uu9bW7NmzGzZs2CBKSEhw8vLyeic0NLTe1dVVJZPJKGVlZWZ3795ljR49unHixIlPe/r5YGPXhB07dojS09Otbt68ybp7965lZmYmnUKh6O3t7dUffPCBZNmyZdXvv/++0S8Zb29vpbm5ua65uZny7rvvNkRFRdW1d50///yTCQDQ1NRESUxM5AMAmJub61gsltbZ2VkVGRlZNW/ePOnkyZONXsvGxkZbUlJilpKSYjt8+HDFmDFjFCwWS1tbW0tNS0uzi4qKqmq5OmRBQQEjOjpavHr16momk6kTCARqKvXfaV2mjpNlZs2aJQUA8PHxkR8+fJhbUlIypLCwMB/g5bCrmTNnSluWX716tdG3B6hvDJT47mw8morp3ojXwsJCBpPJ1H344Yf17X+yPZOcnCzy8/OTp6am8s6cOWOr0WgIFxcX5YYNG0Tbtm0Tm5ub97ihvXLlytrAwEDFrl277O/cucO6efMm28LCQsfj8dRTp06Vzp8/32CODeo/MHffXO4KBAJlampqyfr1652OHj3KVavVxIgRI+RffPFFxZw5cxq6ci6A7uV3b98DerO2bNlS6e7u3pyVlcV+9OgR448//rBSKpWEtbW1Jjg4uHHevHm1y5Ytq205CoPD4eguX778T3p6OuvXX3+1FQqFljk5OZYajYZgs9lad3d3xcaNG0UxMTGSYcOGdXpeY1hYmDwiIqI2IyPDYFuXadOmNaSkpBRfunSJ/eDBA0Z+fj6jsbGRxmQytW+99VZzTExM1fr166tMrcqO3iwKhQJ79uypiIqKkuzdu5d369YtVnp6OkehUFCYTKbOxcVFGRkZWb1o0SJJe43PlnpSB1m+fHl1WlqaLQDAwoULOxyFtmvXrsr33ntPlpSUxBMKhZaXL1+mWVpaah0cHNSRkZHVUVFRvVIPIcj5Acbk5uY+9/X1Nfr6GQDAjufgK6kW99sGsy3XXlNTVZnb1/fxJmzdutX+1q1brPLy8iHx8fHl8+fPr585c6Ybj8dTHzt2jPv06dM8JycnDQBAYWGhmZeX18jff//9ibGHpKnjLctcu3btUWhoqPzgwYM2y5Yte2vbtm3l27dvFxcUFJh5e3uPzMrKehQWFiYny6enpz+eMWNGr2x8/bpxHRx9a8Qv+m1829nzNdWVFYM+vrsSj6ZiuqfxWlNTQ7W3tx8VExMjTklJKX+dvzfqPgdHR1/xi/6bu/Z8vqayAnO3M2X6MneLiorMPD09R86ePVty+vTp593+IFCHHJ0cfV9U9N985TvyNRWiwZ+vg5Gzs5OvSFTRb2PLyclRU14uwtjqBbm5uXa+vr5DjR3rUQD8VxqSA4GNjY327t27LB6Pp5o7d249wMsFD06cOMGNiIiQkg1dAIA7d+4wAQDGjRtntCfe1HGyDJVKfbUgyKJFi6TTp0/P5fF4GoCXQ3aoVKqe3FeLPOfYsWMHzDDm/0JDciDobDx2VKa34vXixYuWNBpNv2XLlsre+N3Q6/FfaEgOBJi7qDOwIYleF2xIIgBcoGrQ4HA4WrlcTlmxYkUVOQzGyspKK5fLKZ9//nmrsfXZ2dkMJycnlYODg9GFokwdJ8sMGzasmZxzRafTgc/na8ihZ22PZ2dnM5ydnZU9WUEW/Td1Nh5NxXRvxOvHH39cr1Qq7wkEAo3BRRBCrWDuIoQQ6ms9GsaMEEIIITQY4TBmhBAaGF7bMGaEEEIIocHIw8NDpdfrhX19HwghhLoPhzEjhBBCCCGEEBp0sLGLEEIIIYQQQmjQwcYuQgghhBBCCKFBBxu7CCGEEEIIIYQGHWzsIoQQQgghhBAadEw2djvamgghhBBCCCGEEOoLptqqHTZ2CYKQqlQqeq/eEUIIIYQQQggh1EMqlYpOEIS0veMdNnZ1Ol1mXV0dq/dvCyGEEEIIIYQQ6r66ujqWTqfLbO94h41drVZ7UCwW14nFYo5SqaTjkGaEEEIIIYQQQn1Fr9eDUqmki8VijlgsrtNqtQfbK0uYasAKhcKhVCp1KYVCmaLX6216/W4RQgghhBBCCKFOIghCqtPpMrVa7cGAgIDn7ZbDt7UIIYQQQgghhAYb3HoIIYQQQgghhNCgg41dhBBCCCGEEEKDDjZ2EUIIIYQQQggNOtjYRQghhBBCCCE06GBjFyGEEEIIIYTQoPN/8edZM2HLx14AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1008x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "reliability=\"\"\"Method/Corpus\tCOHA\tCOHA subs.\tNEWS\tNEWS subs.\tWIKI\tWIKI subs.\n",
    "SVD weight\t1.000\t0.329\t1.000\t0.635\t1.000\t0.651\n",
    "SVD none\t1.000\t0.310\t1.000\t0.584\t1.000\t0.635\n",
    "SVD prob\t0.324\t0.198\t0.654\t0.571\t0.714\t0.604\n",
    "SGNS\t0.288\t0.091\t0.652\t0.452\t0.488\t0.501\n",
    "GloVe\t0.808\t0.330\t0.679\t0.461\t0.666\t0.486\"\"\"\n",
    "\n",
    "corpora = reliability.split(\"\\n\")[0].split(\"\\t\")[1:]\n",
    "rel2values = {}\n",
    "for line in reliability.split(\"\\n\")[1:]:\n",
    "    method, c1, c2, c3, c4, c5, c6 = line.split(\"\\t\")\n",
    "    rel2values[method] = [float(x) for x in [c1, c2, c3, c4, c5, c6]]\n",
    "plot(rel2values, \"j@10\", \"Reliability\", name=\"reliability\", bottom=True) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(method2values, ylabel, title, name=None):# create plot \n",
    "    matplotlib.rcParams.update({'font.size': 20, \"font.family\" : \"Times New Roman\" })\n",
    "    n_values = len(list(method2values.values())[0])\n",
    "    index = np.arange(0, n_values * 3, 3)\n",
    "    bar_width = 0.5\n",
    "    opacity = 0.8\n",
    "    \n",
    "    fig = matplotlib.pyplot.gcf()\n",
    "    fig.set_size_inches(14, 4.5)\n",
    "    offset = -2 * bar_width\n",
    "    \n",
    "    #patterns = ('***', \"o o o\", \". . . .\", '/ / / /', '\\\\ \\\\ \\\\ \\\\')\n",
    "    greys = [\"0\", \"0.35\", \"0.6\", \"0.85\", \"1\"]\n",
    "    colors = [\"#004480\", \"#3090ca\", \"#7bccc4\",\"#bbe9bf\",\"#f3fbea\",]\n",
    "    alpha = [1., 0.7, 0.5, 0.3, 0.1]\n",
    "    i=0\n",
    "    for method, values in method2values.items():\n",
    "        means = [x[0] for x in values]\n",
    "        stds = [x[1] for x in values]\n",
    "        plt.bar(index+offset, means, bar_width, label=label2fancy[method],\n",
    "                #alpha=alpha[i%len(greys)],\n",
    "                edgecolor='black',\n",
    "                color=colors[i%len(greys)], \n",
    "                yerr = stds\n",
    "                #fill=False, \n",
    "                #hatch=patterns[i%len(patterns)]\n",
    "        )\n",
    "        offset += bar_width\n",
    "        i+=1\n",
    "    #plt.xlabel('Corpora')\n",
    "    plt.ylabel(ylabel)\n",
    "    #plt.title(title)\n",
    "    plt.xticks(index, corpora)\n",
    "    plt.legend(loc=\"upper center\",\n",
    "                mode=\"expand\", borderaxespad=-2.5, ncol=5)\n",
    "    #plt.legend(loc=9, bbox_to_anchor=(0.5, -0.075), ncol=5)\n",
    "    #plt.legend(loc=9, bbox_to_anchor=(0.5, -0.075), ncol=5)\n",
    "    plt.show()\n",
    "    if not name:\n",
    "        name=ylabel\n",
    "    fig.savefig(name+\".png\", dpi=300, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "reliability2=\"\"\"Method/Corpus\tCOHA\tCOHA random\tNEWS\tNEWS random\n",
    "SVD weight\t1.000\t0.329\t1.000\t0.635\n",
    "SVD none\t1.000\t0.310\t1.000\t0.584\n",
    "SVD prob\t0.324\t0.198\t0.654\t0.571\n",
    "SGNS\t0.288\t0.091\t0.652\t0.452\n",
    "GloVe\t0.808\t0.330\t0.679\t0.461\"\"\"\n",
    "\n",
    "corpora = reliability2.split(\"\\n\")[0].split(\"\\t\")[1:]\n",
    "rel2values = {}\n",
    "for line in reliability2.split(\"\\n\")[1:]:\n",
    "    method, c1, c2, c3, c4 = line.split(\"\\t\")\n",
    "    rel2values[method] = [float(x) for x in [c1, c2, c3, c4]]\n",
    "plot(rel2values, \"j@10\", \"Reliability\", name=\"reliability\", bottom=True) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'SVD weight': [(1.0, 0.0), (0.328571309313, 0.0007654226021337336)], 'SVD none': [(1.0, 0.0), (0.31037039383240006, 0.0022870220997497958)], 'SVD prob': [(0.3243989126155, 0.0006582086400065347), (0.1980891408105, 0.00045357848830986113)], 'SGNS': [(0.28832152692959995, 0.001953589701144227), (0.09078294058281, 0.0010651950555543598)], 'GloVe': [(0.8077910639196999, 0.0005689557210973563), (0.3301669983307, 0.0010346356145949245)]}\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x324 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "reliability=\"\"\"Method/Corpus\tCOHA\tCOHA boot\n",
    "SVD weight\t1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0\t0.327175733656 0.329374143579 0.328570754908 0.327411070685 0.329402750596 0.328608891966 0.328957329606 0.329390932346 0.328832243516 0.327989242272\n",
    "SVD none\t1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0\t0.310440210969 0.309465048443 0.30963567191 0.308716500684 0.309634963605 0.308755250172 0.310041469682 0.309059612817 0.316910621177 0.311044588865\n",
    "SVD prob\t0.324402693832 0.325236273458 0.3246266565 0.325491645299 0.323538122664 0.324248680085 0.324725966542 0.323187913707 0.324185889284 0.324345284784\t0.198589114154 0.198284895418 0.198399029181 0.198683768413 0.198174858184 0.197778893302 0.19736786676 0.19847158409 0.197494001345 0.197647397258\n",
    "SGNS\t0.288596127797 0.287854441373 0.285240411886 0.289700368767 0.288015246999 0.286420936787 0.292004707642 0.288202830925 0.2864632632 0.29071693392\t0.0901229221073 0.0924257175645 0.0930294285973 0.0903548184635 0.0903265968888 0.0902086191267 0.0902203339655 0.0898051528291 0.0914245166254 0.08991129966\n",
    "GloVe\t0.80704182778 0.807603722503 0.807990978792 0.807434961117 0.807833630095 0.807070464095 0.807695492498 0.809107428193 0.808238695455 0.807893438669\t0.330129402572 0.33070471373 0.330304870134 0.330564120561 0.33127584777 0.328655192859 0.33156559024 0.328505913011 0.330966734675 0.328997597755\"\"\"\n",
    "\n",
    "corpora = reliability.split(\"\\n\")[0].split(\"\\t\")[1:]\n",
    "rel2values = {}\n",
    "for line in reliability.split(\"\\n\")[1:]:\n",
    "    method, c1, c2 = line.split(\"\\t\")\n",
    "    foo = [[float(y) for y in x.split()] for x in [c1, c2]]\n",
    "    rel2values[method] = [(np.mean(x), np.std(x)) for x in foo]\n",
    "print(rel2values)\n",
    "plot(rel2values, \"j@10\", \"Reliability\", name=\"reliability\") "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

